Energy distributions of an ion in a radiofrequency trap immersed in a buffer gas under the influence of additional external forces

An ion held in a radiofrequency trap interacting with a uniform buffer gas of neutral atoms develops a steady-state energy distribution characterised by a power-law tail at high energies instead of the exponential decay characteristic of thermal equilibrium. We have previously shown that the Tsallis statistics frequently used as an empirical model for this distribution is a good approximation when the ion is heated due to a combination of micromotion interruption and exchange of kinetic energy with the buffer gas [I. Rouse and S. Willitsch, Phys. Rev. Lett. 118, 143401 (2017)]. Here, we extend our treatment to include the heating due to additional motion of the ion caused by external forces, including the "excess micromotion" induced by uniform electric fields and rf phase offsets. We show that this also leads to a Tsallis distribution with a potentially different power-law exponent from that observed in the absence of this additional forced motion, with the difference increasing as the ratio of the mass of the neutral atoms to that of the ion decreases. Our results indicate that unless the excess micromotion is minimised to a very high degree, then even a system with very light neutrals and a heavy ion does not exhibit a thermal distribution.

==> CollisionsInRFField.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    714678,      18113]
NotebookOptionsPosition[    709520,      17960]
NotebookOutlinePosition[    709876,      17976]
CellTagsIndexPosition[    709833,      17973]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "notebook", " ", "illustrates", " ", "the", " ", 
      "procedure", " ", "for", " ", "calculating", " ", "the", " ", "mean", 
      " ", "secular", " ", "energy", " ", "after", " ", "collisions", " ", 
      "in", " ", "a", " ", "hybrid", " ", "ion"}], "-", 
     RowBox[{"neutral", " ", "trap"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "and", " ", "contains", " ", "the", " ", "derivation", " ", "of", " ", 
      RowBox[{"Eqs", ".", 
       RowBox[{"(", "20", ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", "25", ")"}], " ", "in", " ", "the", " ", "main", " ", 
      RowBox[{"text", ".", " ", "It"}], " ", "also", " ", "includes", " ", 
      "demonstrations", " ", "on", " ", "how", " ", "to", " ", "evaluate", 
      " ", "these", " ", "expressions", " ", "and", " ", "those", " ", "for", 
      " ", "the", " ", "mean"}], "-", 
     RowBox[{
     "square", " ", "energy", " ", "to", " ", "predict", " ", "the", " ", 
      "Tsallis", " ", 
      RowBox[{
      "exponent", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", " ", "I", ".", " ", "Rouse"}], " ", "and", " ", 
      
      RowBox[{"S", ".", " ", "Willitsch"}]}]}], ",", " ", 
    RowBox[{"University", " ", "of", " ", "Basel"}], ",", " ", "2018."}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.729252398041809*^9, 3.7292524436427917`*^9}, {
   3.729254705580771*^9, 3.7292547070043373`*^9}, {3.7292554865569487`*^9, 
   3.729255514578966*^9}, {3.729316530934771*^9, 3.7293165380555983`*^9}, {
   3.729316746799911*^9, 3.729316890948533*^9}, 3.7293170542810793`*^9, {
   3.729318848224516*^9, 3.729318852136422*^9}, {3.729319051088969*^9, 
   3.729319065413903*^9}}],

Cell[BoxData[
 RowBox[{" ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Define", " ", "an", " ", "isotropic", " ", "rotation", " ", "matrix", 
     " ", "following", " ", 
     RowBox[{"J", ".", "Arvo"}]}], ",", 
    RowBox[{"Graphics", " ", "Gems", " ", "III"}], ",", 
    RowBox[{"117", " ", 
     RowBox[{
      RowBox[{"(", "1992", ")"}], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RandomRotationMatrix", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x3", " ", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}], "^", "2"}]}]}],
             ")"}]}], "-", 
          RowBox[{"2", " ", "x3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "x3", " ", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}], "^", 
                "2"}]}]}], ")"}]}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}]}], "+", 
          RowBox[{"2", " ", "x3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}]}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", "x3"}], "]"}], " ", 
          RowBox[{"Sqrt", "[", "x3", "]"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x3", " ", 
              RowBox[{
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}], "^", "2"}]}]}],
             ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"2", " ", "x3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "x3", " ", 
              RowBox[{
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}], "^", "2"}]}]}],
             ")"}]}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", "x3"}], "]"}], " ", 
          RowBox[{"Sqrt", "[", "x3", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "x3"}], "]"}], " ", 
           RowBox[{"Sqrt", "[", "x3", "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "x3"}], "]"}], " ", 
           RowBox[{"Sqrt", "[", "x3", "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "x3"}], "]"}], " ", 
           RowBox[{"Sqrt", "[", "x3", "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "x3"}], "]"}], " ", 
           RowBox[{"Sqrt", "[", "x3", "]"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x1"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "x2"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x3"}], ")"}]}]}]}], "}"}]}], "}"}], ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "To", " ", "avoid", " ", "computationally", " ", "slow", " ", 
      "simplifications", " ", "following", " ", "integration"}], ",", " ", 
     RowBox[{
     "we", " ", "also", " ", "define", " ", "it", " ", "purely", " ", "in", 
      " ", "terms", " ", "of", " ", "the", " ", "matrix", " ", "elements"}], 
     ",", " ", 
     RowBox[{
     "and", " ", "define", " ", "a", " ", "set", " ", "of", " ", "rules", " ",
       "for", " ", "converting", " ", "this", " ", "to", " ", "the", " ", 
      "trig", " ", "definitions", " ", 
      RowBox[{"later", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"RandomRotationMatrixNoTrig", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"rxx", ",", "rxy", ",", "rxz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ryx", ",", "ryy", ",", "ryz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"rzx", ",", "rzy", ",", "rzz"}], "}"}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"replaceMatrixTrig", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Flatten", "[", "RandomRotationMatrixNoTrig", "]"}], ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{"RandomRotationMatrix", "[", 
           RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "]"}]}], "}"}], "]"}],
       "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", "b_"}], "}"}], "\[RuleDelayed]", 
       RowBox[{"a", "\[Rule]", "b"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\n"}]}]], "Input",
 CellChangeTimes->{{3.6948695021162577`*^9, 3.694869511973325*^9}, {
   3.694870410559718*^9, 3.6948704246900682`*^9}, {3.694870515565133*^9, 
   3.6948705159171467`*^9}, {3.694871698829445*^9, 3.694871707989416*^9}, {
   3.697264757932188*^9, 3.697264758501943*^9}, {3.697453065111389*^9, 
   3.697453097305187*^9}, {3.697453387688766*^9, 3.6974534051269407`*^9}, {
   3.699679276712778*^9, 3.699679293319943*^9}, {3.6996872288073807`*^9, 
   3.699687233086735*^9}, {3.6997620499312067`*^9, 3.699762051681979*^9}, {
   3.699935927938888*^9, 3.6999359368938932`*^9}, {3.7088409170779*^9, 
   3.7088409277203903`*^9}, {3.720850913964273*^9, 3.720850914374688*^9}, {
   3.729241243845005*^9, 3.729241310479486*^9}, {3.729242974411273*^9, 
   3.729242997321857*^9}, {3.72925148533967*^9, 3.729251489299412*^9}, 
   3.7292579109533463`*^9, {3.729317866041436*^9, 3.729317887784359*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", 
    RowBox[{"ion", "'"}], "s", " ", "trajectory", " ", "in", " ", "terms", 
    " ", "of", " ", "the", " ", "homogenous", " ", "motion", " ", 
    RowBox[{"(", 
     RowBox[{
     "parameterised", " ", "with", " ", "amplitude", " ", "and", " ", 
      "phase"}], ")"}], " ", "and", " ", "a", " ", "forced", " ", "motion", 
    " ", "term"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"IonTrajectory", " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"j", " "}]], 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Phi]", "j"], "]"}], " ", 
      RowBox[{"ce", "[", 
       RowBox[{
        SubscriptBox["a", "j"], ",", 
        SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], " ", "-", " ", 
     RowBox[{
      SubscriptBox["A", "j"], " ", 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Phi]", "j"], "]"}], " ", 
      RowBox[{"se", "[", 
       RowBox[{
        SubscriptBox["a", "j"], ",", 
        SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], " ", "+", " ", 
     RowBox[{
      SubscriptBox["rf", "j"], "[", 
      RowBox[{
       SubscriptBox["g", "j"], ",", "\[Tau]"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "velocity", " ", "is", " ", "the", " ", "derivative", " ", 
      "with", " ", "respect", " ", "to", " ", "\[Tau]"}], " ", "-", " ", 
     RowBox[{
     "the", " ", "conversion", " ", "to", " ", "SI", " ", "is", " ", 
      "handled", " ", "later"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"IonVelocity", " ", "=", "   ", 
    RowBox[{"D", "[", 
     RowBox[{"IonTrajectory", ",", "\[Tau]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"IonTrajectoryPostCollision", "=", 
    RowBox[{"IonTrajectory", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"A", ",", "j"}], "]"}], "\[Rule]", 
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"A", "'"}], ")"}], ",", "j"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\[Phi]", ",", "j"}], "]"}], "\[Rule]", 
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Phi]", "'"}], ")"}], ",", "j"}], "]"}]}]}], "}"}]}]}], 
   "\n", 
   RowBox[{"IonVelocityPostCollision", "=", 
    RowBox[{"IonVelocity", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"A", ",", "j"}], "]"}], "\[Rule]", 
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"A", "'"}], ")"}], ",", "j"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\[Phi]", ",", "j"}], "]"}], "\[Rule]", 
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Phi]", "'"}], ")"}], ",", "j"}], "]"}]}]}], 
      "}"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.729241316931993*^9, 3.729241523470683*^9}, {
  3.729249266248054*^9, 3.729249284822816*^9}, {3.729249610435748*^9, 
  3.7292496537441597`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ce", "[", 
    RowBox[{
     SubscriptBox["a", "j"], ",", 
     SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    SubscriptBox["\[Phi]", "j"], "]"}], " ", 
   SubscriptBox["A", "j"]}], "-", 
  RowBox[{
   RowBox[{"se", "[", 
    RowBox[{
     SubscriptBox["a", "j"], ",", 
     SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    SubscriptBox["\[Phi]", "j"], "]"}], " ", 
   SubscriptBox["A", "j"]}], "+", 
  RowBox[{
   SubscriptBox["rf", "j"], "[", 
   RowBox[{
    SubscriptBox["g", "j"], ",", "\[Tau]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.729318449344797*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["rf", "j"], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    SubscriptBox["g", "j"], ",", "\[Tau]"}], "]"}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", 
    SubscriptBox["\[Phi]", "j"], "]"}], " ", 
   SubscriptBox["A", "j"], " ", 
   RowBox[{
    SuperscriptBox["ce", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     SubscriptBox["a", "j"], ",", 
     SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Sin", "[", 
    SubscriptBox["\[Phi]", "j"], "]"}], " ", 
   SubscriptBox["A", "j"], " ", 
   RowBox[{
    SuperscriptBox["se", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     SubscriptBox["a", "j"], ",", 
     SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.729318449350374*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ce", "[", 
    RowBox[{
     SubscriptBox["a", "j"], ",", 
     SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    SubscriptBox[
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "j"], "]"}], " ", 
   SubscriptBox[
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "j"]}], "-", 
  RowBox[{
   RowBox[{"se", "[", 
    RowBox[{
     SubscriptBox["a", "j"], ",", 
     SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    SubscriptBox[
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "j"], "]"}], " ", 
   SubscriptBox[
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "j"]}], "+", 
  RowBox[{
   SubscriptBox["rf", "j"], "[", 
   RowBox[{
    SubscriptBox["g", "j"], ",", "\[Tau]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.7293184493559227`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["rf", "j"], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    SubscriptBox["g", "j"], ",", "\[Tau]"}], "]"}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", 
    SubscriptBox[
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "j"], "]"}], " ", 
   SubscriptBox[
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "j"], " ", 
   RowBox[{
    SuperscriptBox["ce", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     SubscriptBox["a", "j"], ",", 
     SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Sin", "[", 
    SubscriptBox[
     SuperscriptBox["\[Phi]", "\[Prime]",
      MultilineFunction->None], "j"], "]"}], " ", 
   SubscriptBox[
    SuperscriptBox["A", "\[Prime]",
     MultilineFunction->None], "j"], " ", 
   RowBox[{
    SuperscriptBox["se", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     SubscriptBox["a", "j"], ",", 
     SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.7293184493604794`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "formal", " ", "pair", " ", "of", " ", "solutions", " ", "for",
     " ", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Phi]", "'"}], ")"}], "j"], " ", "are", " ", "given", " ", 
    RowBox[{"by", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
    "IonTrajectoryPostCollision", " ", "\[Equal]", " ", "IonTrajectory"}], 
    ",", 
    SubscriptBox[
     RowBox[{"\[Phi]", "'"}], "j"]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.72924187246552*^9, 3.729241971063448*^9}, {
  3.729242005846774*^9, 3.729242037096088*^9}, {3.7292423167636547`*^9, 
  3.7292423275162287`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "j"], "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "j", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "j", "2"]}]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Phi]", "j"], "]"}], " ", 
              SubscriptBox["A", "j"], " ", 
              SubscriptBox[
               SuperscriptBox["A", "\[Prime]",
                MultilineFunction->None], "j"]}], "-", 
             RowBox[{
              RowBox[{"ce", "[", 
               RowBox[{
                SubscriptBox["a", "j"], ",", 
                SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
              RowBox[{"se", "[", 
               RowBox[{
                SubscriptBox["a", "j"], ",", 
                SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               SubscriptBox["\[Phi]", "j"], "]"}], " ", 
              SubscriptBox["A", "j"], " ", 
              SubscriptBox[
               SuperscriptBox["A", "\[Prime]",
                MultilineFunction->None], "j"]}], "-", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"]}], 
                 " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   SubscriptBox["\[Phi]", "j"], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SubsuperscriptBox["A", "j", "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
                 RowBox[{"Cos", "[", 
                  SubscriptBox["\[Phi]", "j"], "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "3"], " ", 
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "j"], "]"}], " ", 
                 SubsuperscriptBox["A", "j", "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", 
                   SubscriptBox["\[Phi]", "j"], "]"}], "2"], " ", 
                 SubsuperscriptBox["A", "j", "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "4"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "4"]}]}], ")"}]}]}],
             ")"}]}], ",", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"se", "[", 
              RowBox[{
               SubscriptBox["a", "j"], ",", 
               SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
             SubscriptBox[
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "j"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], " ", 
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Phi]", "j"], "]"}], " ", 
              SubscriptBox["A", "j"]}], "+", 
             RowBox[{
              RowBox[{"se", "[", 
               RowBox[{
                SubscriptBox["a", "j"], ",", 
                SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               SubscriptBox["\[Phi]", "j"], "]"}], " ", 
              SubscriptBox["A", "j"]}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "j"], ",", 
                  SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "3"], " ", 
               RowBox[{"Cos", "[", 
                SubscriptBox["\[Phi]", "j"], "]"}], " ", 
               SubscriptBox["A", "j"], " ", 
               SubsuperscriptBox[
                RowBox[{"(", 
                 SuperscriptBox["A", "\[Prime]",
                  MultilineFunction->None], ")"}], "j", "2"]}], 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SubsuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["A", "\[Prime]",
                   MultilineFunction->None], ")"}], "j", "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SubsuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["A", "\[Prime]",
                   MultilineFunction->None], ")"}], "j", "2"]}]}]], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "j"], ",", 
                  SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                SubscriptBox["\[Phi]", "j"], "]"}], " ", 
               SubscriptBox["A", "j"], " ", 
               SubsuperscriptBox[
                RowBox[{"(", 
                 SuperscriptBox["A", "\[Prime]",
                  MultilineFunction->None], ")"}], "j", "2"]}], 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SubsuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["A", "\[Prime]",
                   MultilineFunction->None], ")"}], "j", "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SubsuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["A", "\[Prime]",
                   MultilineFunction->None], ")"}], "j", "2"]}]}]], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "j"], ",", 
                  SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
                SubscriptBox[
                 SuperscriptBox["A", "\[Prime]",
                  MultilineFunction->None], "j"], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   " ", 
                   SubsuperscriptBox[
                    RowBox[{"(", 
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    SubscriptBox["\[Phi]", "j"], "]"}], "2"], " ", 
                    SubsuperscriptBox["A", "j", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
                    RowBox[{"Cos", "[", 
                    SubscriptBox["\[Phi]", "j"], "]"}], " ", 
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
                    RowBox[{"Sin", "[", 
                    SubscriptBox["\[Phi]", "j"], "]"}], " ", 
                    SubsuperscriptBox["A", "j", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    SubscriptBox["\[Phi]", "j"], "]"}], "2"], " ", 
                    SubsuperscriptBox["A", "j", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                    SubsuperscriptBox[
                    RowBox[{"(", 
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                    SubsuperscriptBox[
                    RowBox[{"(", 
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}]}], ")"}]}], 
                  ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}]}], ")"}]}]}],
             ")"}]}]}], "]"}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"C", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "j"], "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "j", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "j", "2"]}]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Phi]", "j"], "]"}], " ", 
              SubscriptBox["A", "j"], " ", 
              SubscriptBox[
               SuperscriptBox["A", "\[Prime]",
                MultilineFunction->None], "j"]}], "-", 
             RowBox[{
              RowBox[{"ce", "[", 
               RowBox[{
                SubscriptBox["a", "j"], ",", 
                SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
              RowBox[{"se", "[", 
               RowBox[{
                SubscriptBox["a", "j"], ",", 
                SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               SubscriptBox["\[Phi]", "j"], "]"}], " ", 
              SubscriptBox["A", "j"], " ", 
              SubscriptBox[
               SuperscriptBox["A", "\[Prime]",
                MultilineFunction->None], "j"]}], "+", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"]}], 
                 " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   SubscriptBox["\[Phi]", "j"], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SubsuperscriptBox["A", "j", "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
                 RowBox[{"Cos", "[", 
                  SubscriptBox["\[Phi]", "j"], "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "3"], " ", 
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "j"], "]"}], " ", 
                 SubsuperscriptBox["A", "j", "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", 
                   SubscriptBox["\[Phi]", "j"], "]"}], "2"], " ", 
                 SubsuperscriptBox["A", "j", "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "4"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "4"]}]}], ")"}]}]}],
             ")"}]}], ",", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"se", "[", 
              RowBox[{
               SubscriptBox["a", "j"], ",", 
               SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
             SubscriptBox[
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "j"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], " ", 
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Phi]", "j"], "]"}], " ", 
              SubscriptBox["A", "j"]}], "+", 
             RowBox[{
              RowBox[{"se", "[", 
               RowBox[{
                SubscriptBox["a", "j"], ",", 
                SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               SubscriptBox["\[Phi]", "j"], "]"}], " ", 
              SubscriptBox["A", "j"]}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "j"], ",", 
                  SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "3"], " ", 
               RowBox[{"Cos", "[", 
                SubscriptBox["\[Phi]", "j"], "]"}], " ", 
               SubscriptBox["A", "j"], " ", 
               SubsuperscriptBox[
                RowBox[{"(", 
                 SuperscriptBox["A", "\[Prime]",
                  MultilineFunction->None], ")"}], "j", "2"]}], 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SubsuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["A", "\[Prime]",
                   MultilineFunction->None], ")"}], "j", "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SubsuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["A", "\[Prime]",
                   MultilineFunction->None], ")"}], "j", "2"]}]}]], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "j"], ",", 
                  SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "j"], ",", 
                 SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                SubscriptBox["\[Phi]", "j"], "]"}], " ", 
               SubscriptBox["A", "j"], " ", 
               SubsuperscriptBox[
                RowBox[{"(", 
                 SuperscriptBox["A", "\[Prime]",
                  MultilineFunction->None], ")"}], "j", "2"]}], 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SubsuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["A", "\[Prime]",
                   MultilineFunction->None], ")"}], "j", "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "j"], ",", 
                   SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SubsuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["A", "\[Prime]",
                   MultilineFunction->None], ")"}], "j", "2"]}]}]], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "j"], ",", 
                  SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
                SubscriptBox[
                 SuperscriptBox["A", "\[Prime]",
                  MultilineFunction->None], "j"], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   " ", 
                   SubsuperscriptBox[
                    RowBox[{"(", 
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", 
                    SubscriptBox["\[Phi]", "j"], "]"}], "2"], " ", 
                    SubsuperscriptBox["A", "j", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
                    RowBox[{"Cos", "[", 
                    SubscriptBox["\[Phi]", "j"], "]"}], " ", 
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
                    RowBox[{"Sin", "[", 
                    SubscriptBox["\[Phi]", "j"], "]"}], " ", 
                    SubsuperscriptBox["A", "j", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", 
                    SubscriptBox["\[Phi]", "j"], "]"}], "2"], " ", 
                    SubsuperscriptBox["A", "j", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                    SubsuperscriptBox[
                    RowBox[{"(", 
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                    SubsuperscriptBox[
                    RowBox[{"(", 
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}]}], ")"}]}], 
                  ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "j"], ",", 
                    SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SubsuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], ")"}], "j", "2"]}]}], ")"}]}]}],
             ")"}]}]}], "]"}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"C", "[", "1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7293184596555433`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], " ", "can", " ", "be", " ", "set", " ", 
       "to", " ", "zero", " ", "as", " ", "we", " ", "assume", " ", "phi", 
       " ", "is", " ", 
       RowBox[{"in", " ", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", "Pi"}]}]}]}], ")"}], ".", " ", "These"}], " ", 
    "expressions", " ", "simplify", " ", 
    RowBox[{"to", ":"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"\[Phi]PrimePlus", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"ArcCos", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"A", ",", "j"}], "]"}], "/", 
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"A", "'"}], ")"}], ",", "j"}], "]"}]}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\[Phi]", ",", "j"}], "]"}], "+", 
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"ce", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"a", ",", "j"}], "]"}], ",", 
             RowBox[{"Subscript", "[", 
              RowBox[{"q", ",", "j"}], "]"}], ",", "\[Tau]"}], "]"}], ",", 
           RowBox[{"se", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"a", ",", "j"}], "]"}], ",", 
             RowBox[{"Subscript", "[", 
              RowBox[{"q", ",", "j"}], "]"}], ",", "\[Tau]"}], "]"}]}], 
          "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"ArcTan", "[", 
      RowBox[{
       RowBox[{"ce", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"a", ",", "j"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"q", ",", "j"}], "]"}], ",", "\[Tau]"}], "]"}], ",", 
       RowBox[{"se", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"a", ",", "j"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"q", ",", "j"}], "]"}], ",", "\[Tau]"}], "]"}]}], "]"}]}]}],
    "\n", 
   RowBox[{
    RowBox[{"Subscript", "[", 
     RowBox[{"\[Phi]PrimeMinus", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ArcCos", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"A", ",", "j"}], "]"}], "/", 
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"A", "'"}], ")"}], ",", "j"}], "]"}]}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"\[Phi]", ",", "j"}], "]"}], "+", 
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"ce", "[", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"a", ",", "j"}], "]"}], ",", 
              RowBox[{"Subscript", "[", 
               RowBox[{"q", ",", "j"}], "]"}], ",", "\[Tau]"}], "]"}], ",", 
            RowBox[{"se", "[", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"a", ",", "j"}], "]"}], ",", 
              RowBox[{"Subscript", "[", 
               RowBox[{"q", ",", "j"}], "]"}], ",", "\[Tau]"}], "]"}]}], 
           "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"ArcTan", "[", 
      RowBox[{
       RowBox[{"ce", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"a", ",", "j"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"q", ",", "j"}], "]"}], ",", "\[Tau]"}], "]"}], ",", 
       RowBox[{"se", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"a", ",", "j"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"q", ",", "j"}], "]"}], ",", "\[Tau]"}], "]"}]}], "]"}]}]}],
    "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.72924187246552*^9, 3.729241971063448*^9}, {
  3.729242005846774*^9, 3.729242037096088*^9}, {3.7292423167636547`*^9, 
  3.7292423275162287`*^9}, {3.729242566242964*^9, 3.7292425895555*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArcCos", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"ArcTan", "[", 
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "j"], ",", 
           SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], ",", 
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "j"], ",", 
           SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], "]"}], "+", 
       SubscriptBox["\[Phi]", "j"]}], "]"}], " ", 
     SubscriptBox["A", "j"]}], 
    SubscriptBox[
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "j"]], "]"}], "-", 
  RowBox[{"ArcTan", "[", 
   RowBox[{
    RowBox[{"ce", "[", 
     RowBox[{
      SubscriptBox["a", "j"], ",", 
      SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], ",", 
    RowBox[{"se", "[", 
     RowBox[{
      SubscriptBox["a", "j"], ",", 
      SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.729318452101932*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"ArcCos", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "j"], ",", 
            SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], ",", 
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "j"], ",", 
            SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], "]"}], "+", 
        SubscriptBox["\[Phi]", "j"]}], "]"}], " ", 
      SubscriptBox["A", "j"]}], 
     SubscriptBox[
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "j"]], "]"}]}], "-", 
  RowBox[{"ArcTan", "[", 
   RowBox[{
    RowBox[{"ce", "[", 
     RowBox[{
      SubscriptBox["a", "j"], ",", 
      SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], ",", 
    RowBox[{"se", "[", 
     RowBox[{
      SubscriptBox["a", "j"], ",", 
      SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.729318452106089*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Substituting", " ", "these", " ", "into", " ", 
      "IonTrajectoryPostCollision", " ", "produces", " ", "the", " ", 
      "position", " ", "before", " ", "the", " ", "collision", " ", "as", " ", 
      RowBox[{"required", ".", " ", "The"}], " ", "sign", " ", "convention", 
      " ", "should", " ", "be", " ", "chosen", " ", "such", " ", "that", " ", 
      "the", " ", 
      SubscriptBox["A", "j"]}], ">", 
     RowBox[{
      RowBox[{
      "0", " ", "but", " ", "does", " ", "not", " ", "affect", " ", "the", 
       " ", "post"}], "-", 
      RowBox[{"collision", " ", "energy"}]}]}], ",", " ", 
    RowBox[{"as", " ", "this", " ", "is", " ", 
     SuperscriptBox[
      SubscriptBox[
       RowBox[{"A", "'"}], "j"], "2"]}]}], "*)"}], "\[IndentingNewLine]", 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"IonTrajectoryPostCollision", "/.", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "'"}], ")"}], ",", "j"}], "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Phi]PrimePlus", ",", "j"}], "]"}]}]}], "//", 
    "FullSimplify"}], "\n", 
   RowBox[{
    RowBox[{"IonTrajectoryPostCollision", "/.", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "'"}], ")"}], ",", "j"}], "]"}], "\[Rule]", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Phi]PrimeMinus", ",", "j"}], "]"}]}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.72924187246552*^9, 3.729241971063448*^9}, {
  3.729242005846774*^9, 3.729242037096088*^9}, {3.7292423167636547`*^9, 
  3.729242324644514*^9}, {3.729242367619041*^9, 3.729242398464714*^9}, {
  3.729242504630196*^9, 3.7292425415304537`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{
        SubscriptBox["a", "j"], ",", 
        SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Phi]", "j"], "]"}]}], "-", 
     RowBox[{
      RowBox[{"se", "[", 
       RowBox[{
        SubscriptBox["a", "j"], ",", 
        SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Phi]", "j"], "]"}]}]}], ")"}], " ", 
   SubscriptBox["A", "j"]}], "+", 
  RowBox[{
   SubscriptBox["rf", "j"], "[", 
   RowBox[{
    SubscriptBox["g", "j"], ",", "\[Tau]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.729318463965931*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{
        SubscriptBox["a", "j"], ",", 
        SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       SubscriptBox["\[Phi]", "j"], "]"}]}], "-", 
     RowBox[{
      RowBox[{"se", "[", 
       RowBox[{
        SubscriptBox["a", "j"], ",", 
        SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Phi]", "j"], "]"}]}]}], ")"}], " ", 
   SubscriptBox["A", "j"]}], "+", 
  RowBox[{
   SubscriptBox["rf", "j"], "[", 
   RowBox[{
    SubscriptBox["g", "j"], ",", "\[Tau]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.729318464058758*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "set", " ", "up", " ", "the", " ", "vectors", " ", 
      "containing", " ", "the", " ", 
      RowBox[{"ion", "'"}], "s", " ", "post"}], "-", 
     RowBox[{"collision", " ", "velocity"}]}], ",", " ", 
    RowBox[{
     RowBox[{"both", " ", "in", " ", "terms", " ", "of", " ", 
      RowBox[{"A", "'"}], " ", "and", " ", "in", " ", "terms", " ", "of", " ",
       "the", " ", "pre"}], "-", 
     RowBox[{
     "collision", " ", "velocities", " ", "put", " ", "into", " ", "the", " ",
       "collision", " ", "model", "\[IndentingNewLine]", "The", " ", 
      "velocities", " ", "of", " ", "the", " ", "neutral", " ", "buffer", " ",
       "gas", " ", "here", " ", "are", " ", "defined", " ", "with", " ", 
      "respect", " ", "to", " ", "the", " ", "reduced", " ", "time", " ", 
      "\[Tau]", " ", "and", " ", "not", " ", "the", " ", "SI", " ", 
      RowBox[{"time", "."}]}]}]}], "\[IndentingNewLine]", " ", 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"velPrimeLeft", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"IonVelocityPostCollision", " ", "/.", " ", 
       RowBox[{"j", "\[Rule]", "x"}]}], ",", 
      RowBox[{"IonVelocityPostCollision", "/.", 
       RowBox[{"j", "\[Rule]", "y"}]}], ",", 
      RowBox[{"IonVelocityPostCollision", "/.", 
       RowBox[{"j", "\[Rule]", "z"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"velInitial", " ", "=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"IonVelocity", " ", "/.", " ", 
       RowBox[{"j", "\[Rule]", "x"}]}], ",", 
      RowBox[{"IonVelocity", "/.", 
       RowBox[{"j", "\[Rule]", "y"}]}], ",", 
      RowBox[{"IonVelocity", "/.", 
       RowBox[{"j", "\[Rule]", "z"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"velNeutral", "=", 
    RowBox[{"{", 
     RowBox[{"vbx", ",", "vby", ",", "vbz"}], "}"}]}], "\n", 
   RowBox[{"velPrimeRight", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         OverscriptBox["m", "~"]}], ")"}]}], " ", "velInitial"}], "+", 
     RowBox[{
      RowBox[{
       OverscriptBox["m", "~"], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         OverscriptBox["m", "~"]}], ")"}]}], " ", "velNeutral"}], "+", 
     RowBox[{
      RowBox[{
       OverscriptBox["m", "~"], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         OverscriptBox["m", "~"]}], ")"}]}], " ", 
      RowBox[{"RandomRotationMatrixNoTrig", ".", 
       RowBox[{"(", 
        RowBox[{"velInitial", "-", "velNeutral"}], ")"}]}]}]}]}]}]}]], "Input",\

 CellChangeTimes->{{3.7292427563119583`*^9, 3.7292428135272627`*^9}, {
   3.729242863356462*^9, 3.7292429032219753`*^9}, {3.729242935181407*^9, 
   3.729242957047427*^9}, {3.729243044535705*^9, 3.7292430994776487`*^9}, {
   3.729243408069501*^9, 3.729243442138112*^9}, {3.7292492200012627`*^9, 
   3.7292492453286963`*^9}, 3.72924985934627*^9, {3.729252473558667*^9, 
   3.729252474308971*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["rf", "x"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox[
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "x"], "]"}], " ", 
     SubscriptBox[
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "x"], " ", 
     RowBox[{
      SuperscriptBox["ce", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "x"], ",", 
       SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox[
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "x"], "]"}], " ", 
     SubscriptBox[
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "x"], " ", 
     RowBox[{
      SuperscriptBox["se", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "x"], ",", 
       SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["rf", "y"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox[
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "y"], "]"}], " ", 
     SubscriptBox[
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "y"], " ", 
     RowBox[{
      SuperscriptBox["ce", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "y"], ",", 
       SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox[
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "y"], "]"}], " ", 
     SubscriptBox[
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "y"], " ", 
     RowBox[{
      SuperscriptBox["se", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "y"], ",", 
       SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["rf", "z"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox[
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "z"], "]"}], " ", 
     SubscriptBox[
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "z"], " ", 
     RowBox[{
      SuperscriptBox["ce", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "z"], ",", 
       SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox[
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "z"], "]"}], " ", 
     SubscriptBox[
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "z"], " ", 
     RowBox[{
      SuperscriptBox["se", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "z"], ",", 
       SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.729318466579466*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["rf", "x"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Phi]", "x"], "]"}], " ", 
     SubscriptBox["A", "x"], " ", 
     RowBox[{
      SuperscriptBox["ce", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "x"], ",", 
       SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Phi]", "x"], "]"}], " ", 
     SubscriptBox["A", "x"], " ", 
     RowBox[{
      SuperscriptBox["se", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "x"], ",", 
       SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["rf", "y"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Phi]", "y"], "]"}], " ", 
     SubscriptBox["A", "y"], " ", 
     RowBox[{
      SuperscriptBox["ce", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "y"], ",", 
       SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Phi]", "y"], "]"}], " ", 
     SubscriptBox["A", "y"], " ", 
     RowBox[{
      SuperscriptBox["se", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "y"], ",", 
       SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["rf", "z"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      SubscriptBox["\[Phi]", "z"], "]"}], " ", 
     SubscriptBox["A", "z"], " ", 
     RowBox[{
      SuperscriptBox["ce", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "z"], ",", 
       SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Phi]", "z"], "]"}], " ", 
     SubscriptBox["A", "z"], " ", 
     RowBox[{
      SuperscriptBox["se", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       SubscriptBox["a", "z"], ",", 
       SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.729318466583806*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"vbx", ",", "vby", ",", "vbz"}], "}"}]], "Output",
 CellChangeTimes->{3.7293184665879593`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"vbx", " ", 
      OverscriptBox["m", "~"]}], 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["rf", "x"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Phi]", "x"], "]"}], " ", 
        SubscriptBox["A", "x"], " ", 
        RowBox[{
         SuperscriptBox["ce", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Phi]", "x"], "]"}], " ", 
        SubscriptBox["A", "x"], " ", 
        RowBox[{
         SuperscriptBox["se", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}]], 
     RowBox[{
      OverscriptBox["m", "~"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rxx", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "vbx"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["rf", "x"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "x"], "]"}], " ", 
            SubscriptBox["A", "x"], " ", 
            RowBox[{
             SuperscriptBox["ce", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "x"], ",", 
              SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Phi]", "x"], "]"}], " ", 
            SubscriptBox["A", "x"], " ", 
            RowBox[{
             SuperscriptBox["se", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "x"], ",", 
              SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"rxy", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "vby"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["rf", "y"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "y"], "]"}], " ", 
            SubscriptBox["A", "y"], " ", 
            RowBox[{
             SuperscriptBox["ce", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "y"], ",", 
              SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Phi]", "y"], "]"}], " ", 
            SubscriptBox["A", "y"], " ", 
            RowBox[{
             SuperscriptBox["se", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "y"], ",", 
              SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"rxz", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "vbz"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["rf", "z"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "z"], "]"}], " ", 
            SubscriptBox["A", "z"], " ", 
            RowBox[{
             SuperscriptBox["ce", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "z"], ",", 
              SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Phi]", "z"], "]"}], " ", 
            SubscriptBox["A", "z"], " ", 
            RowBox[{
             SuperscriptBox["se", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "z"], ",", 
              SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"vby", " ", 
      OverscriptBox["m", "~"]}], 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["rf", "y"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Phi]", "y"], "]"}], " ", 
        SubscriptBox["A", "y"], " ", 
        RowBox[{
         SuperscriptBox["ce", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Phi]", "y"], "]"}], " ", 
        SubscriptBox["A", "y"], " ", 
        RowBox[{
         SuperscriptBox["se", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}]], 
     RowBox[{
      OverscriptBox["m", "~"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ryx", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "vbx"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["rf", "x"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "x"], "]"}], " ", 
            SubscriptBox["A", "x"], " ", 
            RowBox[{
             SuperscriptBox["ce", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "x"], ",", 
              SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Phi]", "x"], "]"}], " ", 
            SubscriptBox["A", "x"], " ", 
            RowBox[{
             SuperscriptBox["se", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "x"], ",", 
              SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"ryy", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "vby"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["rf", "y"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "y"], "]"}], " ", 
            SubscriptBox["A", "y"], " ", 
            RowBox[{
             SuperscriptBox["ce", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "y"], ",", 
              SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Phi]", "y"], "]"}], " ", 
            SubscriptBox["A", "y"], " ", 
            RowBox[{
             SuperscriptBox["se", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "y"], ",", 
              SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"ryz", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "vbz"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["rf", "z"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "z"], "]"}], " ", 
            SubscriptBox["A", "z"], " ", 
            RowBox[{
             SuperscriptBox["ce", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "z"], ",", 
              SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Phi]", "z"], "]"}], " ", 
            SubscriptBox["A", "z"], " ", 
            RowBox[{
             SuperscriptBox["se", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "z"], ",", 
              SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"vbz", " ", 
      OverscriptBox["m", "~"]}], 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["rf", "z"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Phi]", "z"], "]"}], " ", 
        SubscriptBox["A", "z"], " ", 
        RowBox[{
         SuperscriptBox["ce", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Phi]", "z"], "]"}], " ", 
        SubscriptBox["A", "z"], " ", 
        RowBox[{
         SuperscriptBox["se", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}]], 
     RowBox[{
      OverscriptBox["m", "~"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rzx", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "vbx"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["rf", "x"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "x"], "]"}], " ", 
            SubscriptBox["A", "x"], " ", 
            RowBox[{
             SuperscriptBox["ce", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "x"], ",", 
              SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Phi]", "x"], "]"}], " ", 
            SubscriptBox["A", "x"], " ", 
            RowBox[{
             SuperscriptBox["se", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "x"], ",", 
              SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"rzy", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "vby"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["rf", "y"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "y"], "]"}], " ", 
            SubscriptBox["A", "y"], " ", 
            RowBox[{
             SuperscriptBox["ce", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "y"], ",", 
              SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Phi]", "y"], "]"}], " ", 
            SubscriptBox["A", "y"], " ", 
            RowBox[{
             SuperscriptBox["se", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "y"], ",", 
              SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"rzz", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "vbz"}], "+", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["rf", "z"], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "z"], "]"}], " ", 
            SubscriptBox["A", "z"], " ", 
            RowBox[{
             SuperscriptBox["ce", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "z"], ",", 
              SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Phi]", "z"], "]"}], " ", 
            SubscriptBox["A", "z"], " ", 
            RowBox[{
             SuperscriptBox["se", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              SubscriptBox["a", "z"], ",", 
              SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.729318466605208*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "eliminate", " ", "the", " ", "set", " ", "of", " ", 
   RowBox[{"\[Phi]", "'"}], " ", "by", " ", "using", " ", "the", " ", 
   "relations", " ", "found", " ", 
   RowBox[{"earlier", ".", " ", "We"}], " ", "have", " ", "two", " ", 
   "choices", " ", "of", " ", 
   RowBox[{"phi", "'"}], " ", "and", " ", "here", " ", "we", " ", "evaluate", 
   " ", "both"}], "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7292431269415617`*^9, 3.729243163919758*^9}, {
   3.729249810228237*^9, 3.729249852604389*^9}, {3.729252491913208*^9, 
   3.7292524946807547`*^9}, {3.729257196417713*^9, 3.729257223296898*^9}, 
   3.72925799296651*^9, {3.7292580776931887`*^9, 3.729258110787097*^9}, 
   3.729258199071582*^9, {3.729318252339406*^9, 3.729318284697982*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"velPrimeLeft2", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"velPrimeLeft", " ", "/.", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Phi]", "'"}], ")"}], ",", "x"}], "]"}], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\[Phi]PrimePlus", ",", "j"}], "]"}], " ", "/.", " ", 
                RowBox[{"j", "\[Rule]", "x"}]}], ")"}]}], " ", ",", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Phi]", "'"}], ")"}], ",", "y"}], "]"}], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\[Phi]PrimePlus", ",", "j"}], "]"}], "/.", 
                RowBox[{"j", "\[Rule]", "y"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Phi]", "'"}], ")"}], ",", "z"}], "]"}], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\[Phi]PrimePlus", ",", "j"}], "]"}], "/.", 
                RowBox[{"j", "\[Rule]", "z"}]}], ")"}]}]}], "}"}]}], "//", 
          " ", "TrigExpand"}], "  ", ")"}], " ", "/.", " ", 
        RowBox[{
         RowBox[{"Cos", "[", "x_", "]"}], " ", "\[RuleDelayed]", " ", 
         RowBox[{"TrigExpand", "[", 
          RowBox[{"Cos", "[", "x", "]"}], "]"}]}]}], "    ", ")"}], "  ", "//.",
       " ", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", "/", 
         RowBox[{"Sqrt", "[", "b_", "]"}]}], " ", "-", " ", 
        RowBox[{"c_", "/", 
         RowBox[{"Sqrt", "[", "b_", "]"}]}]}], " ", "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "/", 
        RowBox[{"Sqrt", "[", "b", "]"}]}]}]}], "//.", 
     RowBox[{
      RowBox[{
       RowBox[{"a_", "/", 
        RowBox[{"Sqrt", "[", "b_", "]"}]}], "+", 
       RowBox[{"c_", "/", 
        RowBox[{"Sqrt", "[", "b_", "]"}]}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "c"}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "b", "]"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"velPrimeLeft2Minus", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"velPrimeLeft", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Phi]", "'"}], ")"}], ",", "x"}], "]"}], 
               "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{"\[Phi]PrimeMinus", ",", "j"}], "]"}], "/.", 
                 RowBox[{"j", "\[Rule]", "x"}]}], ")"}]}], ",", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Phi]", "'"}], ")"}], ",", "y"}], "]"}], 
               "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{"\[Phi]PrimeMinus", ",", "j"}], "]"}], "/.", 
                 RowBox[{"j", "\[Rule]", "y"}]}], ")"}]}], ",", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Phi]", "'"}], ")"}], ",", "z"}], "]"}], 
               "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Subscript", "[", 
                  RowBox[{"\[Phi]PrimeMinus", ",", "j"}], "]"}], "/.", 
                 RowBox[{"j", "\[Rule]", "z"}]}], ")"}]}]}], "}"}]}], "//", 
           "TrigExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Cos", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{"TrigExpand", "[", 
           RowBox[{"Cos", "[", "x", "]"}], "]"}]}]}], ")"}], "//.", 
       RowBox[{
        RowBox[{
         RowBox[{"a_", "/", 
          RowBox[{"Sqrt", "[", "b_", "]"}]}], "-", 
         RowBox[{"c_", "/", 
          RowBox[{"Sqrt", "[", "b_", "]"}]}]}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], "/", 
         RowBox[{"Sqrt", "[", "b", "]"}]}]}]}], "//.", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", "/", 
         RowBox[{"Sqrt", "[", "b_", "]"}]}], "+", 
        RowBox[{"c_", "/", 
         RowBox[{"Sqrt", "[", "b_", "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "c"}], ")"}], "/", 
        RowBox[{"Sqrt", "[", "b", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", " "}]}]], "Input",
 CellChangeTimes->{{3.729243177888468*^9, 3.729243215737631*^9}, {
   3.7292432500651493`*^9, 3.7292432756889477`*^9}, {3.729243313358922*^9, 
   3.729243349851128*^9}, {3.729243485064283*^9, 3.729243554606468*^9}, 
   3.7292435933473797`*^9, {3.729243634468503*^9, 3.729243643391306*^9}, {
   3.7292441421965017`*^9, 3.7292442046600113`*^9}, 3.72924428487117*^9, {
   3.729249781573619*^9, 3.729249806405047*^9}, {3.729256815559738*^9, 
   3.7292568409916687`*^9}, {3.729256877405738*^9, 3.7292568784918957`*^9}, {
   3.72925690895863*^9, 3.729256925477976*^9}, {3.7292570022111273`*^9, 
   3.729257123545142*^9}, {3.729257156652313*^9, 3.729257178106175*^9}, {
   3.729257225552885*^9, 3.729257247988306*^9}, {3.729257284807433*^9, 
   3.7292572858068047`*^9}, {3.7292580015909863`*^9, 3.7292580542242527`*^9}, 
   3.7292582017527933`*^9, {3.729318286722561*^9, 3.729318287088035*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["rf", "x"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"se", "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Phi]", "x"], "]"}]}], "-", 
         RowBox[{
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Phi]", "x"], "]"}]}]}], ")"}], " ", 
       SubscriptBox["A", "x"], " ", 
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ce", "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"se", "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ce", "[", 
              RowBox[{
               SubscriptBox["a", "x"], ",", 
               SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Phi]", "x"], "]"}]}], "-", 
            RowBox[{
             RowBox[{"se", "[", 
              RowBox[{
               SubscriptBox["a", "x"], ",", 
               SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Phi]", "x"], "]"}]}]}], ")"}], " ", 
          SubscriptBox["A", "x"], " ", 
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"ce", "[", 
             RowBox[{
              SubscriptBox["a", "x"], ",", 
              SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"se", "[", 
             RowBox[{
              SubscriptBox["a", "x"], ",", 
              SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"se", "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Cos", "[", 
                   SubscriptBox["\[Phi]", "x"], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Sin", "[", 
                   SubscriptBox["\[Phi]", "x"], "]"}]}]}], ")"}], "2"], " ", 
              SubsuperscriptBox["A", "x", "2"]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
               ")"}], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "x", "2"]}], ")"}]}]}], 
          ")"}]}], " ", 
        SubscriptBox[
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "x"], " ", 
        RowBox[{
         SuperscriptBox["ce", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"ce", "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Cos", "[", 
                   SubscriptBox["\[Phi]", "x"], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Sin", "[", 
                   SubscriptBox["\[Phi]", "x"], "]"}]}]}], ")"}], "2"], " ", 
              SubsuperscriptBox["A", "x", "2"]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
               ")"}], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "x", "2"]}], ")"}]}]}], 
          ")"}]}], " ", 
        SubscriptBox[
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "x"], " ", 
        RowBox[{
         SuperscriptBox["se", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}]}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["rf", "y"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"se", "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Phi]", "y"], "]"}]}], "-", 
         RowBox[{
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Phi]", "y"], "]"}]}]}], ")"}], " ", 
       SubscriptBox["A", "y"], " ", 
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ce", "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"se", "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}]]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ce", "[", 
              RowBox[{
               SubscriptBox["a", "y"], ",", 
               SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Phi]", "y"], "]"}]}], "-", 
            RowBox[{
             RowBox[{"se", "[", 
              RowBox[{
               SubscriptBox["a", "y"], ",", 
               SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Phi]", "y"], "]"}]}]}], ")"}], " ", 
          SubscriptBox["A", "y"], " ", 
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"ce", "[", 
             RowBox[{
              SubscriptBox["a", "y"], ",", 
              SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"se", "[", 
             RowBox[{
              SubscriptBox["a", "y"], ",", 
              SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}]], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"se", "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Cos", "[", 
                   SubscriptBox["\[Phi]", "y"], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Sin", "[", 
                   SubscriptBox["\[Phi]", "y"], "]"}]}]}], ")"}], "2"], " ", 
              SubsuperscriptBox["A", "y", "2"]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "y"], ",", 
                   SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "y"], ",", 
                   SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
               ")"}], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "y", "2"]}], ")"}]}]}], 
          ")"}]}], " ", 
        SubscriptBox[
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "y"], " ", 
        RowBox[{
         SuperscriptBox["ce", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"ce", "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Cos", "[", 
                   SubscriptBox["\[Phi]", "y"], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Sin", "[", 
                   SubscriptBox["\[Phi]", "y"], "]"}]}]}], ")"}], "2"], " ", 
              SubsuperscriptBox["A", "y", "2"]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "y"], ",", 
                   SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "y"], ",", 
                   SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
               ")"}], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "y", "2"]}], ")"}]}]}], 
          ")"}]}], " ", 
        SubscriptBox[
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "y"], " ", 
        RowBox[{
         SuperscriptBox["se", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}]}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["rf", "z"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"se", "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Phi]", "z"], "]"}]}], "-", 
         RowBox[{
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Phi]", "z"], "]"}]}]}], ")"}], " ", 
       SubscriptBox["A", "z"], " ", 
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ce", "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"se", "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}]]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ce", "[", 
              RowBox[{
               SubscriptBox["a", "z"], ",", 
               SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Phi]", "z"], "]"}]}], "-", 
            RowBox[{
             RowBox[{"se", "[", 
              RowBox[{
               SubscriptBox["a", "z"], ",", 
               SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Phi]", "z"], "]"}]}]}], ")"}], " ", 
          SubscriptBox["A", "z"], " ", 
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"ce", "[", 
             RowBox[{
              SubscriptBox["a", "z"], ",", 
              SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"se", "[", 
             RowBox[{
              SubscriptBox["a", "z"], ",", 
              SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}]], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"se", "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Cos", "[", 
                   SubscriptBox["\[Phi]", "z"], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Sin", "[", 
                   SubscriptBox["\[Phi]", "z"], "]"}]}]}], ")"}], "2"], " ", 
              SubsuperscriptBox["A", "z", "2"]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               ")"}], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "z", "2"]}], ")"}]}]}], 
          ")"}]}], " ", 
        SubscriptBox[
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "z"], " ", 
        RowBox[{
         SuperscriptBox["ce", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"ce", "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Cos", "[", 
                   SubscriptBox["\[Phi]", "z"], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"Sin", "[", 
                   SubscriptBox["\[Phi]", "z"], "]"}]}]}], ")"}], "2"], " ", 
              SubsuperscriptBox["A", "z", "2"]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               ")"}], " ", 
              SubsuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], ")"}], "z", "2"]}], ")"}]}]}], 
          ")"}]}], " ", 
        SubscriptBox[
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "z"], " ", 
        RowBox[{
         SuperscriptBox["se", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729318469424965*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.729249715827312*^9, 3.729249727751474*^9}, 
   3.729249778406024*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", ",", " ", 
    RowBox[{
     RowBox[{"A", "'"}], " ", "must", " ", "be", " ", "isolated", " ", "and", 
     " ", "squared", " ", "for", " ", "each", " ", "of", " ", "the", " ", 
     RowBox[{"components", ".", "\[IndentingNewLine]", "This"}], " ", 
     RowBox[{"isn", "'"}], "t", " ", "the", " ", "most", " ", 
     "computationally", " ", "efficient", " ", "way", " ", "of", " ", "doing",
      " ", "so"}], ",", " ", 
    RowBox[{
    "but", " ", "it", " ", "avoids", " ", "needing", " ", "to", " ", "define",
      " ", "each", " ", "and", " ", "every", " ", "step", " ", "of", " ", 
     "the", " ", 
     RowBox[{"process", "."}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{"A", "'"}], ")"}], "x"], ">", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PostCollisionAmplitudeSqX", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{"A", "'"}], ")"}], "x"], " ", "/.", " ", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"velPrimeLeft2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", "\[Equal]", 
            RowBox[{"velPrimeRight", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{"A", "'"}], ")"}], "x"]}], "]"}]}], ")"}], "^", 
       "2"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"A", "'"}], ")"}], ",", "y"}], "]"}], ">", "0"}], "}"}], 
     ",", 
     RowBox[{"PostCollisionAmplitudeSqY", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"A", "'"}], ")"}], ",", "y"}], "]"}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"velPrimeLeft2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"velPrimeRight", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"A", "'"}], ")"}], ",", "y"}], "]"}]}], "]"}]}], ")"}], 
       "^", "2"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"A", "'"}], ")"}], ",", "z"}], "]"}], ">", "0"}], "}"}], 
     ",", 
     RowBox[{"PostCollisionAmplitudeSqZ", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"A", "'"}], ")"}], ",", "z"}], "]"}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"velPrimeLeft2", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            RowBox[{"velPrimeRight", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"A", "'"}], ")"}], ",", "z"}], "]"}]}], "]"}]}], ")"}], 
       "^", "2"}]}]}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "cell", " ", "is", " ", "a", " ", "quick", " ", "check", 
      " ", "that", " ", "the", " ", "value", " ", "of", " ", 
      RowBox[{
       SubscriptBox[
        RowBox[{"A", "'"}], "j"], "^", "2"}], " ", "is", " ", "identical", 
      " ", "for", " ", "both", " ", "of", " ", "the", " ", "solutions", " ", 
      "found", " ", "here"}], ",", " ", 
     RowBox[{
     "and", " ", "both", " ", "of", " ", "the", " ", "solutions", " ", 
      "found", " ", "using", " ", 
      RowBox[{"phiMinus", ".", " ", "Which"}], " ", "it", " ", 
      RowBox[{"is", "."}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.729243660394497*^9, 3.729243777472294*^9}, {
  3.729243834238467*^9, 3.729243853379045*^9}, {3.729243897357004*^9, 
  3.7292439294280863`*^9}, {3.7292439812447767`*^9, 3.729244000632217*^9}, {
  3.7292440307519903`*^9, 3.729244044366585*^9}, {3.729244296367235*^9, 
  3.7292443143741903`*^9}, {3.7292443449093513`*^9, 3.729244378523961*^9}, {
  3.729244433858128*^9, 3.729244561631925*^9}, {3.729244669354539*^9, 
  3.729244677291479*^9}, {3.729258160545134*^9, 3.729258160833929*^9}, {
  3.7293179434795847`*^9, 3.729317988101336*^9}, {3.7293181155364923`*^9, 
  3.7293181688556213`*^9}, {3.729318304672674*^9, 3.729318363474568*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "rxx", " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["rxx", "2"], " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "rxy", " ", "vbx", " ", "vby", " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              TemplateBox[{"1206"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              RowBox[{
               SuperscriptBox["rxz", "2"], " ", 
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", 
                 SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
               SubsuperscriptBox["A", "z", "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["rxz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["rxz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
             ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "rxx", " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "]"}], "2"]}], "+", 
              TemplateBox[{"1210"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]], 
              "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["rxz", "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"], " ", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               TemplateBox[{"3"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                  MultilineFunction->None], "[", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "]"}], "2"]}]}], ")"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{64., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 19, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 19, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 19, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[19]]], "Output",
 CellChangeTimes->{3.729318475102314*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["ryx", "2"], " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "ryx", " ", "vbx", " ", "vby", " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              RowBox[{
              "2", " ", "ryx", " ", "ryy", " ", "vbx", " ", "vby", " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              TemplateBox[{"1208"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              RowBox[{
               SuperscriptBox["ryz", "2"], " ", 
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", 
                 SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
               SubsuperscriptBox["A", "z", "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["ryz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "y"], ",", 
                   SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["ryz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "y"], ",", 
                   SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
             ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["ryx", "2"], " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "ryx", " ", "vbx", " ", "vby", " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "]"}], "2"]}], "+", 
              TemplateBox[{"1210"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]], 
              "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["ryz", "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"], " ", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               " ", 
               RowBox[{
                SuperscriptBox["ce", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                 MultilineFunction->None], "[", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                "]"}], " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
             ")"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{64., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 20, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 20, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 20, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[20]]], "Output",
 CellChangeTimes->{3.72931847859719*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["rzx", "2"], " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              RowBox[{
              "2", " ", "rzx", " ", "rzy", " ", "vbx", " ", "vby", " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["rzy", "2"], " ", 
               SuperscriptBox["vby", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "rzx", " ", "vbx", " ", "vbz", " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              TemplateBox[{"1205"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               SuperscriptBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                "2"]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "]"}], "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"], " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]], "+", 
              FractionBox[
               RowBox[{"4", " ", "rzz", " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["rzz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "z"], ",", 
                 SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "z"], ",", 
                 SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "z"], ",", 
                 SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "z"], ",", 
                 SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
             ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["rzx", "2"], " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              RowBox[{
              "2", " ", "rzx", " ", "rzy", " ", "vbx", " ", "vby", " ", 
               SuperscriptBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                "2"]}], "+", 
              TemplateBox[{"1211"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["rzz", "2"], " ", 
                TemplateBox[{"2"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               TemplateBox[{"3"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "z"], ",", 
                 SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                "2"]}]}], ")"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{64., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 21, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 21, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 21, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[21]]], "Output",
 CellChangeTimes->{3.729318482114376*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"A", "'"}], ")"}], ",", "x"}], "]"}], ">", "0"}], "}"}], 
     ",", 
     RowBox[{"PostCollisionAmplitudeSqXMinus", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"A", "'"}], ")"}], ",", "x"}], "]"}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"velPrimeLeft2Minus", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
            RowBox[{"velPrimeRight", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"A", "'"}], ")"}], ",", "x"}], "]"}]}], "]"}]}], ")"}], 
       "^", "2"}]}]}], "]"}], "\n", 
   RowBox[{
    RowBox[{"PostCollisionAmplitudeSqXMinus", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", "\[Equal]", " ", 
    RowBox[{"PostCollisionAmplitudeSqX", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PostCollisionAmplitudeSqXMinus", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
    RowBox[{"PostCollisionAmplitudeSqX", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PostCollisionAmplitudeSqX", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", "\[Equal]", " ", 
    RowBox[{"PostCollisionAmplitudeSqX", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PostCollisionAmplitudeSqXMinus", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
    RowBox[{"PostCollisionAmplitudeSqXMinus", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.729318019946878*^9, 3.7293181022899437`*^9}, {
   3.729318172166583*^9, 3.7293181967747107`*^9}, 3.7293182447442427`*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "rxx", " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["rxx", "2"], " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "rxy", " ", "vbx", " ", "vby", " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              TemplateBox[{"1206"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              RowBox[{
               SuperscriptBox["rxz", "2"], " ", 
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", 
                 SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
               SubsuperscriptBox["A", "z", "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["rxz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["rxz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
             ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "rxx", " ", 
               SuperscriptBox["vbx", "2"], " ", 
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "]"}], "2"]}], "+", 
              TemplateBox[{"1210"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]], 
              "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["rxz", "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"], " ", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                " ", 
                SubsuperscriptBox["A", "z", "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"]}], 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}]]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               TemplateBox[{"3"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                  MultilineFunction->None], "[", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "]"}], "2"]}]}], ")"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{64., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 22, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 22, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 22, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[22]]], "Output",
 CellChangeTimes->{3.729318489956235*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.729318489959992*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.729318489964574*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.729318489967946*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.729318489972155*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "amplitude", " ", "squared", " ", "can", " ", "be", " ", 
    "converted", " ", "to", " ", "the", " ", "energy", " ", "by", " ", 
    "choosing", " ", "a", " ", "convention", " ", "for", " ", "the", " ", 
    "definition", " ", "of", " ", "the", " ", 
    RowBox[{"energy", ".", " ", "A"}], " ", "convenient", " ", "choice", " ", 
    "is", " ", "the", " ", "secular", " ", "energy"}], ",", " ", 
   RowBox[{
    RowBox[{"for", " ", "which", " ", 
     SubscriptBox["E", "j"]}], " ", "\[Equal]", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "i"], "/", "2"}], " ", 
     RowBox[{
      SuperscriptBox["\[CapitalOmega]", "2"], "/", "4"}], " ", 
     SuperscriptBox[
      SubscriptBox["c0", "j"], "2"], " ", 
     SuperscriptBox[
      SubscriptBox["\[Beta]", "j"], "2"], " ", 
     RowBox[{
      SubscriptBox["A", "j"], "^", "2."}], " ", "Redefining", " ", "the", " ",
      "amplitudeToEnergyRule", " ", "allows", " ", "for", " ", "alternate", 
     " ", "definitions", " ", "of", " ", "the", " ", 
     RowBox[{"energy", ".", " ", "\[IndentingNewLine]", "This"}], " ", "is", 
     " ", "in", " ", "SI", " ", "units", " ", "due", " ", "to", " ", "the", 
     " ", "factor", " ", "of", " ", 
     RowBox[{
      SuperscriptBox["\[CapitalOmega]", "2"], "/", "4"}]}]}], ",", " ", 
   RowBox[{
   "and", " ", "so", " ", "at", " ", "the", " ", "same", " ", "time", " ", 
    "we", " ", "must", " ", "convert", " ", "the", " ", "velocity", " ", "of",
     " ", "the", " ", "buffer", " ", "gas", " ", "to", " ", "SI", " ", 
    RowBox[{"units", "."}]}]}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.729244839858521*^9, 3.729244945474093*^9}, {
  3.729245007376231*^9, 3.729245032295146*^9}, {3.729245215511691*^9, 
  3.729245218567479*^9}, {3.729252678643096*^9, 3.729252737353674*^9}, {
  3.729252814174576*^9, 3.729252847341168*^9}, {3.729318376081506*^9, 
  3.72931840713638*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"amplitudeToEnergyRule", "=", 
    RowBox[{
     SubscriptBox["A", "j"], "\[Rule]", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Subscript", "[", 
        RowBox[{"En", ",", "j"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[CapitalOmega]", " ", 
        RowBox[{"Subscript", "[", 
         RowBox[{"c0", ",", "j"}], "]"}], " ", 
        RowBox[{"Subscript", "[", 
         RowBox[{"\[Beta]", ",", "j"}], "]"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"m", ",", "i"}], "]"}], "/", "2"}], " ", 
           RowBox[{"1", "/", "4"}]}], ")"}], "]"}]}], ")"}]}]}]}], "\n", 
   RowBox[{"amplitudeToEnergySet", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"amplitudeToEnergyRule", "/.", 
        RowBox[{"j", "\[Rule]", "x"}]}], ")"}], ",", 
      RowBox[{"(", 
       RowBox[{"amplitudeToEnergyRule", "/.", 
        RowBox[{"j", "\[Rule]", "y"}]}], ")"}], ",", 
      RowBox[{"(", 
       RowBox[{"amplitudeToEnergyRule", "/.", 
        RowBox[{"j", "\[Rule]", "z"}]}], ")"}]}], "}"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"EnPrimeX", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"En", ",", "x"}], "]"}], "/", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"A", ",", "x"}], "]"}], "^", "2"}]}], "/.", 
         "amplitudeToEnergySet"}], ")"}], "    ", 
       RowBox[{"PostCollisionAmplitudeSqX", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"vbx", " ", "\[Rule]", " ", 
         RowBox[{"vbx", "*", 
          RowBox[{"2", "/", "\[CapitalOmega]"}]}]}], ",", 
        RowBox[{"vby", "\[Rule]", 
         RowBox[{"vby", "*", 
          RowBox[{"2", "/", "\[CapitalOmega]"}]}]}], ",", 
        RowBox[{"vbz", "\[Rule]", 
         RowBox[{"vbz", "*", 
          RowBox[{"2", "/", "\[CapitalOmega]"}]}]}]}], "}"}]}], " ", "/.", 
     " ", "amplitudeToEnergySet"}]}], "\[IndentingNewLine]", 
   RowBox[{"EnPrimeY", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"En", ",", "y"}], "]"}], "/", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"A", ",", "y"}], "]"}], "^", "2"}]}], "/.", 
         "amplitudeToEnergySet"}], ")"}], "  ", 
       RowBox[{"PostCollisionAmplitudeSqY", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"vbx", "\[Rule]", 
         RowBox[{"vbx", "*", 
          RowBox[{"2", "/", "\[CapitalOmega]"}]}]}], ",", 
        RowBox[{"vby", "\[Rule]", 
         RowBox[{"vby", "*", 
          RowBox[{"2", "/", "\[CapitalOmega]"}]}]}], ",", 
        RowBox[{"vbz", "\[Rule]", 
         RowBox[{"vbz", "*", 
          RowBox[{"2", "/", "\[CapitalOmega]"}]}]}]}], "}"}]}], "/.", 
     "amplitudeToEnergySet"}]}], "\[IndentingNewLine]", 
   RowBox[{"EnPrimeZ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"En", ",", "z"}], "]"}], "/", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"A", ",", "z"}], "]"}], "^", "2"}]}], "/.", 
         "amplitudeToEnergySet"}], ")"}], " ", 
       RowBox[{"PostCollisionAmplitudeSqZ", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"vbx", "\[Rule]", 
         RowBox[{"vbx", "*", 
          RowBox[{"2", "/", "\[CapitalOmega]"}]}]}], ",", 
        RowBox[{"vby", "\[Rule]", 
         RowBox[{"vby", "*", 
          RowBox[{"2", "/", "\[CapitalOmega]"}]}]}], ",", 
        RowBox[{"vbz", "\[Rule]", 
         RowBox[{"vbz", "*", 
          RowBox[{"2", "/", "\[CapitalOmega]"}]}]}]}], "}"}]}], "/.", 
     "amplitudeToEnergySet"}]}]}]}]], "Input",
 CellChangeTimes->{{3.729244733681265*^9, 3.729244733682989*^9}, {
  3.7292449563703117`*^9, 3.729244995000617*^9}, {3.729245094461256*^9, 
  3.729245177923355*^9}, {3.7292453772528687`*^9, 3.729245416662857*^9}, {
  3.729252615342136*^9, 3.729252728698474*^9}, {3.729252771808928*^9, 
  3.729252809945253*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["A", "j"], "\[Rule]", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox[
     SubscriptBox["En", "j"]]}], 
   RowBox[{"\[CapitalOmega]", " ", 
    SubscriptBox["c0", "j"], " ", 
    SqrtBox[
     SubscriptBox["m", "i"]], " ", 
    SubscriptBox["\[Beta]", "j"]}]]}]], "Output",
 CellChangeTimes->{3.729318532577011*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["A", "x"], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       SubscriptBox["En", "x"]]}], 
     RowBox[{"\[CapitalOmega]", " ", 
      SubscriptBox["c0", "x"], " ", 
      SqrtBox[
       SubscriptBox["m", "i"]], " ", 
      SubscriptBox["\[Beta]", "x"]}]]}], ",", 
   RowBox[{
    SubscriptBox["A", "y"], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       SubscriptBox["En", "y"]]}], 
     RowBox[{"\[CapitalOmega]", " ", 
      SubscriptBox["c0", "y"], " ", 
      SqrtBox[
       SubscriptBox["m", "i"]], " ", 
      SubscriptBox["\[Beta]", "y"]}]]}], ",", 
   RowBox[{
    SubscriptBox["A", "z"], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       SubscriptBox["En", "z"]]}], 
     RowBox[{"\[CapitalOmega]", " ", 
      SubscriptBox["c0", "z"], " ", 
      SqrtBox[
       SubscriptBox["m", "i"]], " ", 
      SubscriptBox["\[Beta]", "z"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.729318532579852*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SubsuperscriptBox["c0", "x", "2"], " ", 
            SubscriptBox["m", "i"], " ", 
            SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["vbx", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
               SuperscriptBox["\[CapitalOmega]", "2"]], "-", 
              FractionBox[
               RowBox[{"8", " ", "rxx", " ", 
                SuperscriptBox["vbx", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
               SuperscriptBox["\[CapitalOmega]", "2"]], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["rxx", "2"], " ", 
                SuperscriptBox["vbx", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "]"}], "2"]}], 
               SuperscriptBox["\[CapitalOmega]", "2"]], "-", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               SuperscriptBox["\[CapitalOmega]", "2"]], "+", 
              TemplateBox[{"1206"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              FractionBox[
               RowBox[{"8", " ", 
                SuperscriptBox["rxz", "2"], " ", 
                TemplateBox[{"2"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                " ", 
                SubscriptBox["En", "z"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"]}], 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                SubsuperscriptBox["c0", "z", "2"], " ", 
                SubscriptBox["m", "i"], " ", 
                SubsuperscriptBox["\[Beta]", "z", "2"]}]], "+", 
              FractionBox[
               RowBox[{"8", " ", 
                SuperscriptBox["rxz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubscriptBox["En", "z"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
                SubsuperscriptBox["c0", "z", "2"], " ", 
                SubscriptBox["m", "i"], " ", 
                SubsuperscriptBox["\[Beta]", "z", "2"]}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["rxz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubscriptBox["En", "z"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], " ", 
                SubsuperscriptBox["c0", "z", "2"], " ", 
                SubscriptBox["m", "i"], " ", 
                SubsuperscriptBox["\[Beta]", "z", "2"]}]]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
             ")"}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{64., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 29, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 29, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 29, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[29]]], "Output",
 CellChangeTimes->{3.729318532918049*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SubsuperscriptBox["c0", "y", "2"], " ", 
            SubscriptBox["m", "i"], " ", 
            SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["ryx", "2"], " ", 
                SuperscriptBox["vbx", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "y"], ",", 
                   SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
               SuperscriptBox["\[CapitalOmega]", "2"]], "-", 
              FractionBox[
               RowBox[{"8", " ", "ryx", " ", "vbx", " ", "vby", " ", 
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "y"], ",", 
                   SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
               SuperscriptBox["\[CapitalOmega]", "2"]], "+", 
              FractionBox[
               RowBox[{
               "8", " ", "ryx", " ", "ryy", " ", "vbx", " ", "vby", " ", 
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "]"}], "2"]}], 
               SuperscriptBox["\[CapitalOmega]", "2"]], "+", 
              TemplateBox[{"1208"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              FractionBox[
               RowBox[{"8", " ", 
                TemplateBox[{"4"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"]}], 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                SubsuperscriptBox["c0", "z", "2"], " ", 
                SubscriptBox["m", "i"], " ", 
                SubsuperscriptBox["\[Beta]", "z", "2"]}]], "+", 
              FractionBox[
               RowBox[{"8", " ", 
                SuperscriptBox["ryz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "]"}], "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"], " ", 
                SubscriptBox["En", "z"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
                SubsuperscriptBox["c0", "z", "2"], " ", 
                SubscriptBox["m", "i"], " ", 
                SubsuperscriptBox["\[Beta]", "z", "2"]}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["ryz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "y"], ",", 
                   SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubscriptBox["En", "z"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], " ", 
                SubsuperscriptBox["c0", "z", "2"], " ", 
                SubscriptBox["m", "i"], " ", 
                SubsuperscriptBox["\[Beta]", "z", "2"]}]]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "y"], ",", 
                 SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "y"], ",", 
                  SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
             ")"}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{64., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 30, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 30, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 30, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[30]]], "Output",
 CellChangeTimes->{3.72931853327732*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SubsuperscriptBox["c0", "z", "2"], " ", 
            SubscriptBox["m", "i"], " ", 
            SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["rzx", "2"], " ", 
                SuperscriptBox["vbx", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               SuperscriptBox["\[CapitalOmega]", "2"]], "+", 
              FractionBox[
               RowBox[{
               "8", " ", "rzx", " ", "rzy", " ", "vbx", " ", "vby", " ", 
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               SuperscriptBox["\[CapitalOmega]", "2"]], "+", 
              TemplateBox[{"1211"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              FractionBox[
               RowBox[{"32", " ", "rzz", " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "]"}], "2"], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "2"], " ", 
                SubscriptBox["En", "z"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], " ", 
                SubsuperscriptBox["c0", "z", "2"], " ", 
                SubscriptBox["m", "i"], " ", 
                SubsuperscriptBox["\[Beta]", "z", "2"]}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["rzz", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Phi]", "z"], "]"}], "2"], " ", 
                SubscriptBox["En", "z"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "z"], ",", 
                   SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], " ", 
                SubsuperscriptBox["c0", "z", "2"], " ", 
                SubscriptBox["m", "i"], " ", 
                SubsuperscriptBox["\[Beta]", "z", "2"]}]]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"ce", "[", 
                RowBox[{
                 SubscriptBox["a", "z"], ",", 
                 SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{"se", "[", 
                RowBox[{
                 SubscriptBox["a", "z"], ",", 
                 SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "z"], ",", 
                 SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "z"], ",", 
                 SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "z"], ",", 
                  SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
             ")"}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{64., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 31, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 31, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 31, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[31]]], "Output",
 CellChangeTimes->{3.729318533618429*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
         "Next", " ", "we", " ", "average", " ", "over", " ", "the", " ", 
          "collision", " ", "parameters"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"i", ".", "e", ".", " ", "integrating"}], " ", "over", " ",
            "their", " ", "distribution", " ", 
           RowBox[{"function", ".", " ", "The"}], " ", "trick", " ", "here", 
           " ", "is", " ", "to", " ", "use", " ", 
           RowBox[{"Collect", "[", "]"}], " ", "and", " ", "a", " ", "dummy", 
           " ", "function", " ", "Lock", " ", "to", " ", "stop", " ", 
           "Mathematica", " ", "from", " ", "trying", " ", "to", " ", 
           "over"}], "-", 
          RowBox[{
          "simplify", " ", "the", " ", "results", " ", "and", " ", "leave", 
           " ", "them", " ", "in", " ", "a", " ", "form", " ", "which", " ", 
           "is", " ", "more", " ", "amenable", " ", "to", " ", "further", " ", 
           RowBox[{"averaging", ".", " ", "\[IndentingNewLine]", "The"}], " ",
            "assumptions", " ", "here", " ", "are", " ", "that", " ", 
           SubscriptBox["\[Phi]", "x"]}]}], ",", 
         SubscriptBox["\[Phi]", "y"], ",", 
         RowBox[{
          SubscriptBox["\[Phi]", "z"], " ", "are", " ", "uniformly", " ", 
          "distributed", " ", 
          RowBox[{"in", " ", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "Pi"}]}]}]}]}], ")"}], ",", " ", 
       RowBox[{
       "that", " ", "the", " ", "buffer", " ", "gas", " ", "velocity", " ", 
        "follows", " ", "a", " ", "thermal", " ", "distribution", " ", "with",
         " ", "a", " ", "fixed", " ", "temperature", " ", "for", " ", "each", 
        " ", "axis"}], ",", " ", 
       RowBox[{
       "and", " ", "the", " ", "random", " ", "rotation", " ", "is", " ", 
        "isotropic", " ", "with", " ", "the", " ", "three", " ", "parameters",
         " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["x", "1"], ",", 
          SubscriptBox["x", "2"], ",", 
          SubscriptBox["x", "3"]}], ")"}], " ", "uniformly", " ", 
        "distributed", " ", 
        RowBox[{"in", " ", "[", 
         RowBox[{"0", ",", "1"}]}]}]}], ")"}], ".", " ", "This"}], " ", 
    "section", " ", "of", " ", "code", " ", "defines", " ", "the", " ", 
    "collection", " ", "and", " ", "integration", " ", "routine", " ", "for", 
    " ", 
    RowBox[{"these", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "A"}],
     " ", "less", " ", "compressed", " ", "version", " ", "of", " ", "this", 
    " ", "averaging", " ", "procedure", " ", "is", " ", "shown", " ", "at", 
    " ", "the", " ", "end", " ", "of", " ", "the", " ", 
    RowBox[{"file", "."}]}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.729245609086174*^9, 3.729245700832939*^9}, {
  3.729245782238414*^9, 3.729245822964509*^9}, {3.729257395012973*^9, 
  3.729257413210574*^9}, {3.7292577696001053`*^9, 3.7292578836430883`*^9}, {
  3.7293174672315197`*^9, 3.7293174803671207`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AverageOver2Pi", "[", 
   RowBox[{"expr_", ",", "var_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"expr", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Cos", "[", "var", "]"}], ",", 
          RowBox[{"Sin", "[", "var", "]"}]}], "}"}], ",", "Lock"}], "]"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"var", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}]}], "]"}], " ", "/.", " ", 
   RowBox[{
    RowBox[{"Lock", "[", "x_", "]"}], "\[RuleDelayed]", 
    "x"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AverageOverOneTrig", "[", 
   RowBox[{"expr_", ",", "var_"}], "]"}], " ", ":=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"expr", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "Pi", " ", "var"}], "]"}], ",", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "Pi", " ", "var"}], "]"}]}], "}"}], ",", "Lock"}],
       "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"var", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Lock", "[", "x_", "]"}], "\[RuleDelayed]", 
    "x"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AverageOverThermalVelDist", "[", 
    RowBox[{"expr_", ",", "var_"}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "b"], ">", "0"}], ",", 
        RowBox[{
         SubscriptBox["T", "b"], ">", "0"}], ",", 
        RowBox[{
         SubscriptBox["m", "b"], ">", "0"}]}], "}"}], ",", 
      RowBox[{"Integrate", "[", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"expr", ",", "var", ",", "Lock"}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            SubscriptBox["m", "b"], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "Pi", " ", 
              SubscriptBox["k", "b"], " ", 
              SubscriptBox["T", "b"]}], ")"}]}], "]"}], "   ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["m", "b"]}], " ", 
            RowBox[{
             RowBox[{"var", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SubscriptBox["k", "b"], " ", 
               SubscriptBox["T", "b"]}], ")"}]}]}], "]"}]}], "  ", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"var", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]}], 
     "]"}], "/.", " ", 
    RowBox[{
     RowBox[{"Lock", "[", "x_", "]"}], " ", "\[RuleDelayed]", " ", "x"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "then", " ", "applies", " ", "these", " ", 
     "for", " ", 
     SubscriptBox["\[Phi]", "x"]}], ",", 
    SubscriptBox["\[Phi]", "y"], ",", 
    SubscriptBox["\[Phi]", "z"], ",", 
    SubscriptBox["x", "1"], ",", 
    SubscriptBox["x", "2"], ",", 
    RowBox[{
     SubscriptBox["x", 
      RowBox[{"3", ",", " "}]], "vbx"}], ",", "vby", ",", "vbz"}], " ", 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AverageOverCollision", "[", "expr_", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExprPhaseAnglesAveraged", " ", "=", "   ", 
     RowBox[{"AverageOver2Pi", "[", "   ", 
      RowBox[{
       RowBox[{"AverageOver2Pi", "[", 
        RowBox[{
         RowBox[{"AverageOver2Pi", "[", 
          RowBox[{"expr", ",", " ", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[Phi]", ",", " ", "x"}], "]"}]}], "]"}], ",", "     ", 
         RowBox[{"Subscript", "[", 
          RowBox[{"\[Phi]", ",", " ", "y"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Phi]", ",", " ", "z"}], "]"}]}], "]"}]}], " ", ";", "\n", 
    RowBox[{"ExprPhaseAnglesRotationAveraged", " ", "=", "  ", 
     RowBox[{
      RowBox[{"Integrate", "[", "   ", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"AverageOverOneTrig", "[", "     ", 
           RowBox[{
            RowBox[{"AverageOverOneTrig", "[", 
             RowBox[{
              RowBox[{
              "ExprPhaseAnglesAveraged", "/.", " ", "replaceMatrixTrig"}], 
              ",", " ", "x1"}], "]"}], ",", " ", "x2"}], "]"}], ",", " ", 
          "x3", ",", "     ", "Lock"}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"x3", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], " ", "/.",
       " ", 
      RowBox[{
       RowBox[{"Lock", "[", "x_", "]"}], " ", ":>", " ", "x"}]}]}], ";", "\n",
     " ", 
    RowBox[{
     RowBox[{"AverageOverThermalVelDist", "[", "   ", 
      RowBox[{
       RowBox[{"AverageOverThermalVelDist", "[", 
        RowBox[{
         RowBox[{"AverageOverThermalVelDist", "[", 
          RowBox[{"ExprPhaseAnglesRotationAveraged", ",", "  ", "vbx"}], 
          "]"}], ",", " ", "vby"}], "]"}], ",", " ", "vbz"}], "]"}], " ", "/.",
      " ", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"m", ",", " ", "b"}], "]"}], " ", "->", " ", 
      RowBox[{
       OverscriptBox["m", "~"], " ", 
       RowBox[{"Subscript", "[", 
        RowBox[{"m", ",", " ", "i"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   ")"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.729245704924911*^9, 3.729245775222828*^9}, {
  3.729245917786047*^9, 3.729245948792601*^9}, {3.7292462623186617`*^9, 
  3.729246281350169*^9}, {3.729246345291504*^9, 3.729246451720282*^9}, {
  3.72924875247989*^9, 3.7292488392229757`*^9}, {3.729258354339787*^9, 
  3.729258402650132*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{"First", ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "apply", " ", "the", " ", "averaging", " ", "procedure", " ", 
      "to", " ", "the", " ", "post"}], "-", 
     RowBox[{"collision", " ", 
      RowBox[{"energies", ".", " ", "This"}], " ", "may", " ", "take", " ", 
      "a", " ", "few", " ", "minutes"}]}], ",", " ", 
    RowBox[{"especially", " ", "on", " ", "slower", " ", 
     RowBox[{"computers", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EnPrimeXPhaseAnglesRotationThermalAveraged", "=", 
    RowBox[{"AverageOverCollision", "[", "EnPrimeX", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"EnPrimeYPhaseAnglesRotationThermalAveraged", " ", "=", "  ", 
    RowBox[{"AverageOverCollision", "[", "EnPrimeY", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"EnPrimeZPhaseAnglesRotationThermalAveraged", " ", "=", " ", 
    RowBox[{"AverageOverCollision", "[", "EnPrimeZ", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.729245727999093*^9, 3.729245743015388*^9}, {
  3.729245826997787*^9, 3.72924583659713*^9}, {3.7292458864029417`*^9, 
  3.729245890307136*^9}, {3.729246052813724*^9, 3.729246059262607*^9}, {
  3.7292465453143*^9, 3.729246551795003*^9}, {3.729246960460573*^9, 
  3.729246986430867*^9}, {3.7292481449248257`*^9, 3.72924824935592*^9}, {
  3.7292489248935833`*^9, 3.7292489479525213`*^9}, {3.729249347970283*^9, 
  3.729249371867259*^9}, {3.729249405043055*^9, 3.72924942284208*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["m", "~"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ce", "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"se", "[", 
         RowBox[{
          SubscriptBox["a", "x"], ",", 
          SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], " ", 
     
     SubsuperscriptBox["c0", "x", "2"], " ", 
     SubscriptBox["k", "b"], " ", 
     SubscriptBox["T", "b"], " ", 
     SubsuperscriptBox["\[Beta]", "x", "2"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ce", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["se", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ")"}], "2"]}], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "48"}], " ", 
      RowBox[{"ce", "[", 
       RowBox[{
        SubscriptBox["a", "x"], ",", 
        SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
      OverscriptBox["m", "~"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], " ", 
      RowBox[{"se", "[", 
       RowBox[{
        SubscriptBox["a", "x"], ",", 
        SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
      SubsuperscriptBox["c0", "y", "2"], " ", 
      SubsuperscriptBox["c0", "z", "2"], " ", 
      SubscriptBox["En", "x"], " ", 
      SubscriptBox["m", "i"], " ", 
      SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
      SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
      RowBox[{
       SuperscriptBox["ce", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["a", "x"], ",", 
        SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["se", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["a", "x"], ",", 
        SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"se", "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         OverscriptBox["m", "~"], " ", 
         SubsuperscriptBox["c0", "y", "2"], " ", 
         SubsuperscriptBox["c0", "z", "2"], " ", 
         SubscriptBox["En", "x"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         SubsuperscriptBox["c0", "y", "2"], " ", 
         SubsuperscriptBox["c0", "z", "2"], " ", 
         SubscriptBox["En", "x"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            OverscriptBox["m", "~"], " ", 
            SubsuperscriptBox["c0", "y", "2"], " ", 
            SubsuperscriptBox["c0", "z", "2"], " ", 
            SubscriptBox["En", "x"], " ", 
            SubscriptBox["m", "i"], " ", 
            SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
             ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["c0", "x", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               OverscriptBox["m", "~"], " ", 
               SubsuperscriptBox["c0", "z", "2"], " ", 
               SubscriptBox["En", "y"], " ", 
               SubscriptBox["m", "i"], " ", 
               SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
                ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["c0", "y", "2"], " ", 
               SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubsuperscriptBox["c0", "z", "2"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", 
                    SubscriptBox["k", "b"], " ", 
                    SubscriptBox["T", "b"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    OverscriptBox["m", "~"], " ", 
                    SubscriptBox["m", "i"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "x"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                    "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "y"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "z"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  OverscriptBox["m", "~"], " ", 
                  SubscriptBox["En", "z"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"ce", "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         OverscriptBox["m", "~"], " ", 
         SubsuperscriptBox["c0", "y", "2"], " ", 
         SubsuperscriptBox["c0", "z", "2"], " ", 
         SubscriptBox["En", "x"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         SubsuperscriptBox["c0", "y", "2"], " ", 
         SubsuperscriptBox["c0", "z", "2"], " ", 
         SubscriptBox["En", "x"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            OverscriptBox["m", "~"], " ", 
            SubsuperscriptBox["c0", "y", "2"], " ", 
            SubsuperscriptBox["c0", "z", "2"], " ", 
            SubscriptBox["En", "x"], " ", 
            SubscriptBox["m", "i"], " ", 
            SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
             ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["c0", "x", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               OverscriptBox["m", "~"], " ", 
               SubsuperscriptBox["c0", "z", "2"], " ", 
               SubscriptBox["En", "y"], " ", 
               SubscriptBox["m", "i"], " ", 
               SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
                ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["c0", "y", "2"], " ", 
               SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubsuperscriptBox["c0", "z", "2"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", 
                    SubscriptBox["k", "b"], " ", 
                    SubscriptBox["T", "b"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    OverscriptBox["m", "~"], " ", 
                    SubscriptBox["m", "i"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "x"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                    "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "y"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "z"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  OverscriptBox["m", "~"], " ", 
                  SubscriptBox["En", "z"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"24", " ", 
     OverscriptBox["m", "~"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["c0", "y", "2"], " ", 
     SubsuperscriptBox["c0", "z", "2"], " ", 
     SubscriptBox["m", "i"], " ", 
     SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
     SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ce", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["se", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ")"}], "2"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.729318611104772*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     OverscriptBox["m", "~"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ce", "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"se", "[", 
         RowBox[{
          SubscriptBox["a", "y"], ",", 
          SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], " ", 
     
     SubsuperscriptBox["c0", "y", "2"], " ", 
     SubscriptBox["k", "b"], " ", 
     SubscriptBox["T", "b"], " ", 
     SubsuperscriptBox["\[Beta]", "y", "2"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ce", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["se", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}]}], ")"}], "2"]}], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "48"}], " ", 
      RowBox[{"ce", "[", 
       RowBox[{
        SubscriptBox["a", "y"], ",", 
        SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
      OverscriptBox["m", "~"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], " ", 
      RowBox[{"se", "[", 
       RowBox[{
        SubscriptBox["a", "y"], ",", 
        SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
      SubsuperscriptBox["c0", "x", "2"], " ", 
      SubsuperscriptBox["c0", "z", "2"], " ", 
      SubscriptBox["En", "y"], " ", 
      SubscriptBox["m", "i"], " ", 
      SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
      SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
      RowBox[{
       SuperscriptBox["ce", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["a", "y"], ",", 
        SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["se", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["a", "y"], ",", 
        SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"se", "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         OverscriptBox["m", "~"], " ", 
         SubsuperscriptBox["c0", "x", "2"], " ", 
         SubsuperscriptBox["c0", "z", "2"], " ", 
         SubscriptBox["En", "y"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         SubsuperscriptBox["c0", "x", "2"], " ", 
         SubsuperscriptBox["c0", "z", "2"], " ", 
         SubscriptBox["En", "y"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            OverscriptBox["m", "~"], " ", 
            SubsuperscriptBox["c0", "y", "2"], " ", 
            SubsuperscriptBox["c0", "z", "2"], " ", 
            SubscriptBox["En", "x"], " ", 
            SubscriptBox["m", "i"], " ", 
            SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
             ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["c0", "x", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               OverscriptBox["m", "~"], " ", 
               SubsuperscriptBox["c0", "z", "2"], " ", 
               SubscriptBox["En", "y"], " ", 
               SubscriptBox["m", "i"], " ", 
               SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
                ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["c0", "y", "2"], " ", 
               SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubsuperscriptBox["c0", "z", "2"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", 
                    SubscriptBox["k", "b"], " ", 
                    SubscriptBox["T", "b"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    OverscriptBox["m", "~"], " ", 
                    SubscriptBox["m", "i"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "x"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "y"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
                    "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "z"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  OverscriptBox["m", "~"], " ", 
                  SubscriptBox["En", "z"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"ce", "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         OverscriptBox["m", "~"], " ", 
         SubsuperscriptBox["c0", "x", "2"], " ", 
         SubsuperscriptBox["c0", "z", "2"], " ", 
         SubscriptBox["En", "y"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         SubsuperscriptBox["c0", "x", "2"], " ", 
         SubsuperscriptBox["c0", "z", "2"], " ", 
         SubscriptBox["En", "y"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            OverscriptBox["m", "~"], " ", 
            SubsuperscriptBox["c0", "y", "2"], " ", 
            SubsuperscriptBox["c0", "z", "2"], " ", 
            SubscriptBox["En", "x"], " ", 
            SubscriptBox["m", "i"], " ", 
            SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
             ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["c0", "x", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               OverscriptBox["m", "~"], " ", 
               SubsuperscriptBox["c0", "z", "2"], " ", 
               SubscriptBox["En", "y"], " ", 
               SubscriptBox["m", "i"], " ", 
               SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
                ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["c0", "y", "2"], " ", 
               SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubsuperscriptBox["c0", "z", "2"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", 
                    SubscriptBox["k", "b"], " ", 
                    SubscriptBox["T", "b"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    OverscriptBox["m", "~"], " ", 
                    SubscriptBox["m", "i"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "x"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "y"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
                    "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "z"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  OverscriptBox["m", "~"], " ", 
                  SubscriptBox["En", "z"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"24", " ", 
     OverscriptBox["m", "~"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["c0", "x", "2"], " ", 
     SubsuperscriptBox["c0", "z", "2"], " ", 
     SubscriptBox["m", "i"], " ", 
     SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
     SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ce", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["se", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}]}]}], ")"}], "2"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.729318678659977*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     OverscriptBox["m", "~"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ce", "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"se", "[", 
         RowBox[{
          SubscriptBox["a", "z"], ",", 
          SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], " ", 
     
     SubsuperscriptBox["c0", "z", "2"], " ", 
     SubscriptBox["k", "b"], " ", 
     SubscriptBox["T", "b"], " ", 
     SubsuperscriptBox["\[Beta]", "z", "2"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ce", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["se", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}]}], ")"}], "2"]}], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "48"}], " ", 
      RowBox[{"ce", "[", 
       RowBox[{
        SubscriptBox["a", "z"], ",", 
        SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
      OverscriptBox["m", "~"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], " ", 
      RowBox[{"se", "[", 
       RowBox[{
        SubscriptBox["a", "z"], ",", 
        SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
      SubsuperscriptBox["c0", "x", "2"], " ", 
      SubsuperscriptBox["c0", "y", "2"], " ", 
      SubscriptBox["En", "z"], " ", 
      SubscriptBox["m", "i"], " ", 
      SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
      SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
      RowBox[{
       SuperscriptBox["ce", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["a", "z"], ",", 
        SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["se", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SubscriptBox["a", "z"], ",", 
        SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"se", "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         OverscriptBox["m", "~"], " ", 
         SubsuperscriptBox["c0", "x", "2"], " ", 
         SubsuperscriptBox["c0", "y", "2"], " ", 
         SubscriptBox["En", "z"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         SubsuperscriptBox["c0", "x", "2"], " ", 
         SubsuperscriptBox["c0", "y", "2"], " ", 
         SubscriptBox["En", "z"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            OverscriptBox["m", "~"], " ", 
            SubsuperscriptBox["c0", "y", "2"], " ", 
            SubsuperscriptBox["c0", "z", "2"], " ", 
            SubscriptBox["En", "x"], " ", 
            SubscriptBox["m", "i"], " ", 
            SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
             ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["c0", "x", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               OverscriptBox["m", "~"], " ", 
               SubsuperscriptBox["c0", "z", "2"], " ", 
               SubscriptBox["En", "y"], " ", 
               SubscriptBox["m", "i"], " ", 
               SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
                ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["c0", "y", "2"], " ", 
               SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubsuperscriptBox["c0", "z", "2"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SubscriptBox["k", "b"], " ", 
                    SubscriptBox["T", "b"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    OverscriptBox["m", "~"], " ", 
                    SubscriptBox["m", "i"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "x"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "y"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "z"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  OverscriptBox["m", "~"], " ", 
                  SubscriptBox["En", "z"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"ce", "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         OverscriptBox["m", "~"], " ", 
         SubsuperscriptBox["c0", "x", "2"], " ", 
         SubsuperscriptBox["c0", "y", "2"], " ", 
         SubscriptBox["En", "z"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         SubsuperscriptBox["c0", "x", "2"], " ", 
         SubsuperscriptBox["c0", "y", "2"], " ", 
         SubscriptBox["En", "z"], " ", 
         SubscriptBox["m", "i"], " ", 
         SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
         SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["m", "~"], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            OverscriptBox["m", "~"], " ", 
            SubsuperscriptBox["c0", "y", "2"], " ", 
            SubsuperscriptBox["c0", "z", "2"], " ", 
            SubscriptBox["En", "x"], " ", 
            SubscriptBox["m", "i"], " ", 
            SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["ce", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["se", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 SubscriptBox["a", "x"], ",", 
                 SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
             ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["c0", "x", "2"], " ", 
            SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               OverscriptBox["m", "~"], " ", 
               SubsuperscriptBox["c0", "z", "2"], " ", 
               SubscriptBox["En", "y"], " ", 
               SubscriptBox["m", "i"], " ", 
               SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "y"], ",", 
                    SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], 
                ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["c0", "y", "2"], " ", 
               SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubsuperscriptBox["c0", "z", "2"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SubscriptBox["k", "b"], " ", 
                    SubscriptBox["T", "b"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    OverscriptBox["m", "~"], " ", 
                    SubscriptBox["m", "i"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "x"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "y"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "z"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  OverscriptBox["m", "~"], " ", 
                  SubscriptBox["En", "z"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"24", " ", 
     OverscriptBox["m", "~"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["c0", "x", "2"], " ", 
     SubsuperscriptBox["c0", "y", "2"], " ", 
     SubscriptBox["m", "i"], " ", 
     SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
     SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["ce", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["se", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}]}]}], ")"}], "2"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.729318729587097*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "integrals", " ", "over", " ", "tau", " ", 
     RowBox[{"can", "'"}], "t", " ", "be", " ", "performed", " ", 
     "analytically"}], ",", " ", 
    RowBox[{
    "but", " ", "these", " ", "expressions", " ", "can", " ", "be", " ", 
     "cleaned", " ", "up", " ", "a", " ", "bit", " ", 
     RowBox[{"further", ".", " ", "First"}]}], ",", " ", 
    RowBox[{
     RowBox[{"note", " ", "that", " ", "the", " ", "Wronskian", " ", 
      SubscriptBox["W", "j"]}], " ", "=", 
     RowBox[{
      RowBox[{"ce", " ", 
       RowBox[{"se", "'"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"ce", "'"}], " ", "se", " ", "is", " ", "present", " ", "in", 
       " ", "most", " ", "of", " ", "the", " ", "denominators"}]}]}], ",", 
    " ", 
    RowBox[{"and", " ", "is", " ", "a", " ", 
     RowBox[{"constant", ".", "   ", "Then"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Collect", "[", "]"}], " ", "is", " ", "used", " ", "to", " ", 
     "factor", " ", "out", " ", "tau"}], ",", " ", 
    RowBox[{
     RowBox[{
     "which", " ", "conveniently", " ", "separates", " ", "the", " ", 
      "post"}], "-", 
     RowBox[{
     "collision", " ", "energy", " ", "out", " ", "into", " ", "components", 
      " ", "proportional", " ", "to", " ", 
      SubscriptBox["E", "j"]}]}], ",", " ", 
    SubscriptBox["T", "b"], ",", " ", 
    RowBox[{"and", " ", "the", " ", "forced", " ", 
     RowBox[{"motion", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"makeWronskiX", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ce", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"a", ",", "x"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"q", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"a", ",", "x"}], "]"}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{"q", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], ",", 
         "\[Tau]"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"W", ",", "x"}], "]"}], "+", 
       RowBox[{
        RowBox[{"se", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"a", ",", "x"}], "]"}], ",", 
          RowBox[{"Subscript", "[", 
           RowBox[{"q", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"ce", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"a", ",", "x"}], "]"}], ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"q", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], ",", 
          "\[Tau]"}], "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"makeWronskiY", " ", "=", " ", 
     RowBox[{"makeWronskiX", " ", "/.", " ", 
      RowBox[{"x", "\[Rule]", "y"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"makeWronskiZ", "=", 
     RowBox[{"makeWronskiX", "/.", 
      RowBox[{"x", "\[Rule]", "z"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gatherTauTerms", "[", "input_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Distribute", "[", 
            RowBox[{"tauLock", "[", "input", "]"}], "]"}], "//.", 
           RowBox[{
            RowBox[{"tauLock", "[", 
             RowBox[{"a_", " ", "b_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"a", " ", 
              RowBox[{"tauLock", "[", "b", "]"}]}], "/;", 
             RowBox[{
              RowBox[{"FreeQ", "[", 
               RowBox[{"a", ",", "\[Tau]"}], "]"}], "&&", 
              RowBox[{"!", 
               RowBox[{"NumericQ", "[", "a", "]"}]}]}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"tauLock", "[", "a_", "]"}], "\[RuleDelayed]", 
           RowBox[{"a", "/;", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"a", ",", "\[Tau]"}], "]"}]}]}]}], ",", "_tauLock", ",", 
         "prefactor"}], "]"}], ",", "_prefactor"}], "]"}], "//.", 
     RowBox[{
      RowBox[{
       RowBox[{"tauLock", "[", "a_", "]"}], "+", 
       RowBox[{"tauLock", "[", "b_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"tauLock", "[", 
       RowBox[{"a", "+", "b"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EnPrimeXAveraged", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "EnPrimeXPhaseAnglesRotationThermalAveraged", " ", "//", " ", 
        "Expand"}], ")"}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{"expr_", ",", "n_"}], "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"expr", " ", "/.", " ", "makeWronskiX"}], " ", ",", "n"}], 
         "]"}], "/;", " ", 
        RowBox[{"n", "<", "0"}]}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"EnPrimeXAveraged2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gatherTauTerms", "[", "EnPrimeXAveraged", "]"}], "//", 
          "FullSimplify"}], ")"}], "/.", "makeWronskiX"}], "/.", 
       RowBox[{
        RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
        RowBox[{"expr", "/;", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"expr", ",", "\[Tau]"}], "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"prefactor", "[", "expr_", "]"}], "\[RuleDelayed]", "expr"}]}],
      " ", "/.", " ", 
     RowBox[{
      RowBox[{"tauLock", "[", 
       RowBox[{"a_", " ", "b_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"tauLock", "[", "b", "]"}]}], " ", "/;", " ", 
       RowBox[{"NumericQ", "[", "a", "]"}]}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EnPrimeYAveraged", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"EnPrimeYPhaseAnglesRotationThermalAveraged", "//", "Expand"}],
        ")"}], "/.", 
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{"expr_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"expr", "/.", "makeWronskiY"}], ",", "n"}], "]"}], "/;", 
        RowBox[{"n", "<", "0"}]}]}]}]}], ";"}], "\n", 
   RowBox[{"EnPrimeYAveraged2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gatherTauTerms", "[", "EnPrimeYAveraged", "]"}], "//", 
          "FullSimplify"}], ")"}], "/.", "makeWronskiY"}], "/.", 
       RowBox[{
        RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
        RowBox[{"expr", "/;", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"expr", ",", "\[Tau]"}], "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"prefactor", "[", "expr_", "]"}], "\[RuleDelayed]", "expr"}]}],
      " ", "/.", 
     RowBox[{
      RowBox[{"tauLock", "[", 
       RowBox[{"a_", " ", "b_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"tauLock", "[", "b", "]"}]}], "/;", 
       RowBox[{"NumericQ", "[", "a", "]"}]}]}]}]}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EnPrimeZAveraged", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"EnPrimeZPhaseAnglesRotationThermalAveraged", "//", "Expand"}],
        ")"}], "/.", 
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{"expr_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Power", "[", 
         RowBox[{
          RowBox[{"expr", "/.", "makeWronskiZ"}], ",", "n"}], "]"}], "/;", 
        RowBox[{"n", "<", "0"}]}]}]}]}], ";"}], "\n", 
   RowBox[{"EnPrimeZAveraged2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gatherTauTerms", "[", "EnPrimeZAveraged", "]"}], "//", 
          "FullSimplify"}], ")"}], "/.", "makeWronskiZ"}], "/.", 
       RowBox[{
        RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
        RowBox[{"expr", "/;", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"expr", ",", "\[Tau]"}], "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"prefactor", "[", "expr_", "]"}], "\[RuleDelayed]", "expr"}]}],
      "/.", 
     RowBox[{
      RowBox[{"tauLock", "[", 
       RowBox[{"a_", " ", "b_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"tauLock", "[", "b", "]"}]}], "/;", 
       RowBox[{"NumericQ", "[", "a", "]"}]}]}]}]}], " ", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.729246621129684*^9, 3.729246835195457*^9}, {
   3.729246886735118*^9, 3.729246895561315*^9}, {3.729247100274877*^9, 
   3.729247101728986*^9}, {3.729247368707378*^9, 3.7292473926919813`*^9}, {
   3.7292476136982403`*^9, 3.7292476812913857`*^9}, {3.72924805286371*^9, 
   3.729248090271324*^9}, {3.7292484152517433`*^9, 3.7292485634384127`*^9}, {
   3.729248599541655*^9, 3.729248626572345*^9}, {3.7292499917443333`*^9, 
   3.72925001003092*^9}, {3.7292523437186613`*^9, 3.729252366831456*^9}, {
   3.72925311926188*^9, 3.7292531555284357`*^9}, {3.7292546261257887`*^9, 
   3.729254686731024*^9}, 3.729256214599456*^9, 3.729318586494358*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SubscriptBox["En", "x"], 
   RowBox[{"1", "+", 
    OverscriptBox["m", "~"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["W", "x", "2"]}]], 
   RowBox[{
    OverscriptBox["m", "~"], " ", 
    SubsuperscriptBox["c0", "x", "2"], " ", 
    SubscriptBox["k", "b"], " ", 
    SubscriptBox["T", "b"], " ", 
    SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
    RowBox[{"tauLock", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"ce", "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"se", "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}]}], 
  "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["W", "x", "2"]}]], 
   RowBox[{
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "x", "2"], " ", 
    SubscriptBox["m", "i"], " ", 
    SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
    RowBox[{"tauLock", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["rf", "x"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["rf", "y"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["rf", "z"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
     "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["W", "x", "2"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "x"], " ", 
    RowBox[{"tauLock", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["ce", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["se", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "x"], ",", 
           SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
     "]"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["m", "~"], "2"], " ", 
     SubsuperscriptBox["c0", "x", "2"], " ", 
     SubscriptBox["En", "y"], " ", 
     SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
     RowBox[{"tauLock", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["c0", "y", "2"], " ", 
     SubsuperscriptBox["W", "x", "2"], " ", 
     SubsuperscriptBox["\[Beta]", "y", "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["m", "~"], "2"], " ", 
     SubsuperscriptBox["c0", "x", "2"], " ", 
     SubscriptBox["En", "z"], " ", 
     SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
     RowBox[{"tauLock", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["c0", "z", "2"], " ", 
     SubsuperscriptBox["W", "x", "2"], " ", 
     SubsuperscriptBox["\[Beta]", "z", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.729318731508919*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SubscriptBox["En", "y"], 
   RowBox[{"1", "+", 
    OverscriptBox["m", "~"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["W", "y", "2"]}]], 
   RowBox[{
    OverscriptBox["m", "~"], " ", 
    SubsuperscriptBox["c0", "y", "2"], " ", 
    SubscriptBox["k", "b"], " ", 
    SubscriptBox["T", "b"], " ", 
    SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
    RowBox[{"tauLock", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"ce", "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"se", "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}]}], 
  "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["W", "y", "2"]}]], 
   RowBox[{
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "y", "2"], " ", 
    SubscriptBox["m", "i"], " ", 
    SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
    RowBox[{"tauLock", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["rf", "x"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["rf", "y"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["rf", "z"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
     "]"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["m", "~"], "2"], " ", 
     SubsuperscriptBox["c0", "y", "2"], " ", 
     SubscriptBox["En", "x"], " ", 
     SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
     RowBox[{"tauLock", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["c0", "x", "2"], " ", 
     SubsuperscriptBox["W", "y", "2"], " ", 
     SubsuperscriptBox["\[Beta]", "x", "2"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["W", "y", "2"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "y"], " ", 
    RowBox[{"tauLock", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["ce", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["se", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "y"], ",", 
           SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
     "]"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["m", "~"], "2"], " ", 
     SubsuperscriptBox["c0", "y", "2"], " ", 
     SubscriptBox["En", "z"], " ", 
     SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
     RowBox[{"tauLock", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["c0", "z", "2"], " ", 
     SubsuperscriptBox["W", "y", "2"], " ", 
     SubsuperscriptBox["\[Beta]", "z", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7293187327964373`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SubscriptBox["En", "z"], 
   RowBox[{"1", "+", 
    OverscriptBox["m", "~"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["W", "z", "2"]}]], 
   RowBox[{
    OverscriptBox["m", "~"], " ", 
    SubsuperscriptBox["c0", "z", "2"], " ", 
    SubscriptBox["k", "b"], " ", 
    SubscriptBox["T", "b"], " ", 
    SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
    RowBox[{"tauLock", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"ce", "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"se", "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}]}], 
  "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["W", "z", "2"]}]], 
   RowBox[{
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "z", "2"], " ", 
    SubscriptBox["m", "i"], " ", 
    SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
    RowBox[{"tauLock", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["rf", "x"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           SubscriptBox["rf", "y"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox[
            SubscriptBox["rf", "z"], 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}]}], ")"}]}],
      "]"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["m", "~"], "2"], " ", 
     SubsuperscriptBox["c0", "z", "2"], " ", 
     SubscriptBox["En", "x"], " ", 
     SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
     RowBox[{"tauLock", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "x"], ",", 
            SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["c0", "x", "2"], " ", 
     SubsuperscriptBox["W", "z", "2"], " ", 
     SubsuperscriptBox["\[Beta]", "x", "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["m", "~"], "2"], " ", 
     SubsuperscriptBox["c0", "z", "2"], " ", 
     SubscriptBox["En", "y"], " ", 
     SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
     RowBox[{"tauLock", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "z"], ",", 
            SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["ce", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["se", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            SubscriptBox["a", "y"], ",", 
            SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["c0", "y", "2"], " ", 
     SubsuperscriptBox["W", "z", "2"], " ", 
     SubsuperscriptBox["\[Beta]", "y", "2"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["W", "z", "2"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "z"], " ", 
    RowBox[{"tauLock", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ce", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"se", "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["ce", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["se", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           SubscriptBox["a", "z"], ",", 
           SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}], 
     "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.729318734079834*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "The", " ", "remaining", " ", "tauLock", " ", "functions", " ", "can", 
     " ", "all", " ", "be", " ", "seen", " ", "to", " ", "be", " ", "of", " ",
      "the", " ", "form", " ", 
     RowBox[{"tauLock", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ce", "[", 
           RowBox[{
            SubscriptBox["a", "j"], ",", 
            SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"se", "[", 
           RowBox[{
            SubscriptBox["a", "j"], ",", 
            SubscriptBox["q", "j"], ",", "\[Tau]"}], "]"}], "2"]}], ")"}], 
       " ", "h", 
       RowBox[{"(", "\[Tau]", ")"}]}], "]"}]}], " ", ",", " ", 
    RowBox[{
    "and", " ", "so", " ", "when", " ", "these", " ", "expressions", " ", 
     "are", " ", "averaged", " ", "with", " ", "respect", " ", "to", " ", 
     "\[Tau]", " ", "this", " ", "leads", " ", "to", " ", "the", " ", 
     RowBox[{
      SubscriptBox["\[GothicCapitalM]", "j"], "[", 
      RowBox[{"h", 
       RowBox[{"(", "\[Tau]", ")"}]}], "]"}], " ", "operator", " ", "defined",
      " ", "in", " ", "the", " ", 
     RowBox[{"text", ".", " ", "Note"}], " ", "that", " ", 
     RowBox[{
      SubscriptBox["M", "j"], "[", "1", "]"}], " ", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"i", ".", "e", "."}], ",", " ", 
       RowBox[{"the", " ", "terms", " ", "proportional", " ", "to", " ", 
        SubscriptBox["T", "b"]}]}], " ", ")"}], " ", "is", " ", "equal", " ", 
     "to", " ", "1.", " ", "The", " ", "form", " ", "given", " ", "in", " ", 
     RowBox[{"Eqs", ".", 
      RowBox[{"(", "21", ")"}]}], " ", "through", " ", 
     RowBox[{"(", "24", ")"}], " ", "can", " ", "then", " ", "be", " ", 
     "obtained", " ", "by", " ", "inspection", " ", "and", " ", "using", " ", 
     "the", " ", "linearity", " ", "of", " ", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\[GothicCapitalM]", ",", "j"}], "]"}], "[", 
      RowBox[{"h", " ", 
       RowBox[{"(", "\[Tau]", ")"}]}], "]"}], " ", "with", " ", "respect", 
     " ", "to", " ", "h", 
     RowBox[{"(", "\[Tau]", ")"}], " ", "where", " ", 
     RowBox[{"necessary", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EnPrimeXAveraged2", " ", "/.", " ", 
     RowBox[{
      RowBox[{"tauLock", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ce", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"a", ",", "x"}], "]"}], ",", 
             RowBox[{"Subscript", "[", 
              RowBox[{"q", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
           "2"}], "+", 
          RowBox[{
           RowBox[{"se", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"a", ",", "x"}], "]"}], ",", 
             RowBox[{"Subscript", "[", 
              RowBox[{"q", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
           "2"}]}], ")"}], " ", "expr_"}], "]"}], " ", "\[RuleDelayed]", " ", 
      
      RowBox[{
       SubscriptBox["\[GothicCapitalM]", "x"], "[", "expr", "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"tauLock", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"a", ",", "x"}], "]"}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{"q", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"a", ",", "x"}], "]"}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{"q", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
         "2"}]}], ")"}], "  ", "]"}], "\[RuleDelayed]", " ", "1"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EnPrimeYAveraged2", "/.", 
     RowBox[{
      RowBox[{"tauLock", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ce", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"a", ",", "y"}], "]"}], ",", 
             RowBox[{"Subscript", "[", 
              RowBox[{"q", ",", "y"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
           "2"}], "+", 
          RowBox[{
           RowBox[{"se", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"a", ",", "y"}], "]"}], ",", 
             RowBox[{"Subscript", "[", 
              RowBox[{"q", ",", "y"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
           "2"}]}], ")"}], " ", "expr_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"\[GothicCapitalM]", ",", "y"}], "]"}], "[", "expr", 
       "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"tauLock", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"a", ",", "y"}], "]"}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{"q", ",", "y"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"a", ",", "y"}], "]"}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{"q", ",", "y"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
         "2"}]}], ")"}], "]"}], "\[RuleDelayed]", "1"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EnPrimeZAveraged2", "/.", 
     RowBox[{
      RowBox[{"tauLock", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ce", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"a", ",", "z"}], "]"}], ",", 
             RowBox[{"Subscript", "[", 
              RowBox[{"q", ",", "z"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
           "2"}], "+", 
          RowBox[{
           RowBox[{"se", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"a", ",", "z"}], "]"}], ",", 
             RowBox[{"Subscript", "[", 
              RowBox[{"q", ",", "z"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
           "2"}]}], ")"}], " ", "expr_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"\[GothicCapitalM]", ",", "z"}], "]"}], "[", "expr", 
       "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"tauLock", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ce", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"a", ",", "z"}], "]"}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{"q", ",", "z"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"se", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"a", ",", "z"}], "]"}], ",", 
           RowBox[{"Subscript", "[", 
            RowBox[{"q", ",", "z"}], "]"}], ",", "\[Tau]"}], "]"}], "^", 
         "2"}]}], ")"}], "]"}], "\[RuleDelayed]", "1"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.729249192986059*^9, 3.7292492022181892`*^9}, {
   3.72924945706511*^9, 3.7292495894516783`*^9}, {3.7292499065781603`*^9, 
   3.7292499191265697`*^9}, {3.729250182364882*^9, 3.729250199583839*^9}, 
   3.729252929799615*^9, {3.729255702261269*^9, 3.729255796261074*^9}, {
   3.729255853985404*^9, 3.729256055886463*^9}, {3.729256097105804*^9, 
   3.729256124886354*^9}, {3.729256178189803*^9, 3.729256192661481*^9}, {
   3.729256228452263*^9, 3.729256256730968*^9}, {3.729256290187376*^9, 
   3.729256303885013*^9}, {3.729256342943832*^9, 3.729256437085246*^9}, {
   3.729257609996553*^9, 3.729257633275483*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SubscriptBox["En", "x"], 
   RowBox[{"1", "+", 
    OverscriptBox["m", "~"]}]], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["m", "~"], " ", 
    SubsuperscriptBox["c0", "x", "2"], " ", 
    SubscriptBox["k", "b"], " ", 
    SubscriptBox["T", "b"], " ", 
    SubsuperscriptBox["\[Beta]", "x", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["W", "x", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "x", "2"], " ", 
    SubscriptBox["m", "i"], " ", 
    SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "x"], "[", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["rf", "x"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["rf", "y"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["rf", "z"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["W", "x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "x"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "x"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ce", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["W", "x", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "x", "2"], " ", 
    SubscriptBox["En", "y"], " ", 
    SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "x"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ce", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["c0", "y", "2"], " ", 
    SubsuperscriptBox["W", "x", "2"], " ", 
    SubsuperscriptBox["\[Beta]", "y", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "x", "2"], " ", 
    SubscriptBox["En", "z"], " ", 
    SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "x"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ce", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["c0", "z", "2"], " ", 
    SubsuperscriptBox["W", "x", "2"], " ", 
    SubsuperscriptBox["\[Beta]", "z", "2"]}]]}]], "Output",
 CellChangeTimes->{3.72933658722069*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SubscriptBox["En", "y"], 
   RowBox[{"1", "+", 
    OverscriptBox["m", "~"]}]], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["m", "~"], " ", 
    SubsuperscriptBox["c0", "y", "2"], " ", 
    SubscriptBox["k", "b"], " ", 
    SubscriptBox["T", "b"], " ", 
    SubsuperscriptBox["\[Beta]", "y", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["W", "y", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "y", "2"], " ", 
    SubscriptBox["m", "i"], " ", 
    SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "y"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["rf", "x"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["rf", "y"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["rf", "z"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["W", "y", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "y", "2"], " ", 
    SubscriptBox["En", "x"], " ", 
    SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "y"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ce", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["c0", "x", "2"], " ", 
    SubsuperscriptBox["W", "y", "2"], " ", 
    SubsuperscriptBox["\[Beta]", "x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "y"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "y"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ce", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["W", "y", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "y", "2"], " ", 
    SubscriptBox["En", "z"], " ", 
    SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "y"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ce", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["c0", "z", "2"], " ", 
    SubsuperscriptBox["W", "y", "2"], " ", 
    SubsuperscriptBox["\[Beta]", "z", "2"]}]]}]], "Output",
 CellChangeTimes->{3.72933658722824*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SubscriptBox["En", "z"], 
   RowBox[{"1", "+", 
    OverscriptBox["m", "~"]}]], "+", 
  FractionBox[
   RowBox[{
    OverscriptBox["m", "~"], " ", 
    SubsuperscriptBox["c0", "z", "2"], " ", 
    SubscriptBox["k", "b"], " ", 
    SubscriptBox["T", "b"], " ", 
    SubsuperscriptBox["\[Beta]", "z", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["W", "z", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "z", "2"], " ", 
    SubscriptBox["m", "i"], " ", 
    SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "z"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["rf", "x"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["rf", "y"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["rf", "z"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}]}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["W", "z", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "z", "2"], " ", 
    SubscriptBox["En", "x"], " ", 
    SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "z"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ce", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "x"], ",", 
         SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["c0", "x", "2"], " ", 
    SubsuperscriptBox["W", "z", "2"], " ", 
    SubsuperscriptBox["\[Beta]", "x", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubsuperscriptBox["c0", "z", "2"], " ", 
    SubscriptBox["En", "y"], " ", 
    SubsuperscriptBox["\[Beta]", "z", "2"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "z"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ce", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "y"], ",", 
         SubscriptBox["q", "y"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["c0", "y", "2"], " ", 
    SubsuperscriptBox["W", "z", "2"], " ", 
    SubsuperscriptBox["\[Beta]", "y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "z"], " ", 
    RowBox[{
     SubscriptBox["\[GothicCapitalM]", "z"], "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["ce", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["se", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         SubscriptBox["a", "z"], ",", 
         SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["W", "z", "2"]}]]}]], "Output",
 CellChangeTimes->{3.729336587236291*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "To", " ", "actually", " ", "obtain", " ", "the", " ", "mean", " ", 
     "energies", " ", "from", " ", "these"}], ",", " ", 
    RowBox[{"we", " ", "numerically", " ", "integrate", " ", "over", " ", 
     RowBox[{"\[Tau]", ".", " ", "Doing"}], " ", "so", " ", "requires", " ", 
     "that", " ", "we", " ", "replace", " ", "ce", " ", "and", " ", "se", " ",
      "with", " ", 
     RowBox[{"Mathematica", "'"}], "s", " ", 
     RowBox[{"versions", ".", "Because"}], " ", 
     RowBox[{"we", "'"}], "re", " ", "using", " ", "NIntegrate", " ", 
     "everything", " ", "has", " ", "to", " ", "be", " ", "specified", " ", 
     "numerically"}], ",", 
    RowBox[{"that", " ", "is"}], ",", 
    RowBox[{"no", " ", "parameters", " ", "left", " ", 
     RowBox[{"undefined", ".", " ", "In"}], " ", "particular", " ", "this", 
     " ", "means", " ", "we", " ", "need", " ", "to", " ", "specify", " ", 
     "the", " ", "form", " ", "of", " ", "the", " ", "forced", " ", 
     RowBox[{"motion", ".", " ", "As"}], " ", "an", " ", "example"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"this", "'"}], "ll", " ", "be", " ", "set", " ", "to", " ", 
      "the", " ", "first"}], "-", 
     RowBox[{"order", " ", "approximation", " ", "for", " ", "in"}], "-", 
     RowBox[{"phase", " ", "EMM"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ForcedMotionX", " ", "=", " ", 
     RowBox[{"OffsetX", "+", 
      RowBox[{"ForcedMotionXMagnitude", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Tau]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ForcedMotionY", "=", 
     RowBox[{"OffsetY", "+", 
      RowBox[{"ForcedMotionYMagnitude", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Tau]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ForcedMotionZ", "=", 
     RowBox[{"OffsetZ", " ", "+", " ", 
      RowBox[{"ForcedMotionZMagnitude", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Tau]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Define", " ", "the", " ", "trapping", " ", "parameters"}], " ", 
     "-", " ", 
     RowBox[{"these", " ", "can", " ", "be", " ", "changed", " ", "as", " ", 
      RowBox[{"needed", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axVal", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "0.000625"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ayVal", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "0.000625"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"azVal", " ", "=", " ", "0.000625"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qxVal", " ", "=", " ", "0.2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qyVal", " ", "=", " ", 
     RowBox[{"-", "0.2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qzVal", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ForcedMotionXMagnitudeVal", " ", "=", " ", 
     RowBox[{"100*^-9", " ", "*", " ", 
      RowBox[{"qxVal", " ", "/", "2"}]}]}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ForcedMotionYMagnitudeVal", " ", "=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ForcedMotionZMagnitudeVal", " ", "=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Functions", " ", "for", " ", "calculating", " ", "the", " ", "Fourier", 
      " ", "series", " ", "coefficients", " ", "for", " ", "the", " ", 
      "Mathieu", " ", "functions", " ", "using", " ", "the", " ", "method", 
      " ", "described", " ", "in", " ", 
      RowBox[{"H", ".", "Fr\[UDoubleDot]chting"}]}], ",", 
     RowBox[{
      RowBox[{
      "J", ".", "Res", ".", "Nat", ".", "Stand", ".", "Sec", ".", "B"}], " ", 
      "73"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"21", " ", 
         RowBox[{"(", 
          RowBox[{"1969", "\[Phi]"}], ")"}]}], ".."}], "   ", "The", " ", 
       "calcCoeffList", " ", "function", " ", "returns", " ", "the", " ", 
       "coefficients", " ", "for", " ", "m"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "to", " ", "m"}], "=", "5"}]}], ",", 
     RowBox[{
      RowBox[{"which", " ", "is", " ", "usually", " ", "enough"}], "-", 
      RowBox[{
      "it", " ", "can", " ", "straightforwardly", " ", "be", " ", "edited", 
       " ", "to", " ", "provide", " ", 
       RowBox[{"more", ".", " ", "Here"}], " ", 
       RowBox[{"we", "'"}], "re", " ", "only", " ", "using", " ", "it", " ", 
       "to", " ", "extract", " ", "c0"}]}]}], "  ", "*)"}], 
   RowBox[{
    RowBox[{"matQuoRecursivePositive", "[", 
     RowBox[{"m_", ",", "mMax_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"m", "<", "mMax"}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"q", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"m", "^", "2"}]}], "+", 
            RowBox[{"4", " ", "m", " ", 
             RowBox[{"beta", "[", 
              RowBox[{"a", ",", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"beta", "[", 
              RowBox[{"a", ",", "q"}], "]"}], "^", "2"}], "+", 
            RowBox[{"q", " ", 
             RowBox[{"matQuoRecursivePositive", "[", 
              RowBox[{
               RowBox[{"m", "+", "1"}], ",", "mMax"}], "]"}]}]}], ")"}]}], 
         ")"}]}], ",", "0"}], "]"}], ")"}]}], "\n", 
   RowBox[{
    RowBox[{"matQuoRecursiveNegative", "[", 
     RowBox[{"m_", ",", "mMax_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"m", ">", 
        RowBox[{"-", "mMax"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m"}], "+", 
             RowBox[{"beta", "[", 
              RowBox[{"a", ",", "q"}], "]"}]}], ")"}], "^", "2"}], "-", 
          RowBox[{"q", "/", 
           RowBox[{"matQuoRecursiveNegative", "[", 
            RowBox[{
             RowBox[{"m", "-", "1"}], ",", "mMax"}], "]"}]}]}], ")"}], "/", 
        "q"}], ",", "0"}], "]"}], ")"}]}], "\n", 
   RowBox[{
    RowBox[{"matQuoRecursive", "[", 
     RowBox[{"m_", ",", "mMax_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m", "\[GreaterEqual]", "0"}], ",", 
      RowBox[{"matQuoRecursivePositive", "[", 
       RowBox[{"m", ",", "mMax"}], "]"}], ",", 
      RowBox[{"matQuoRecursiveNegative", "[", 
       RowBox[{
        RowBox[{"m", "-", "1"}], ",", "mMax"}], "]"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"matCoeffRecursive", "[", 
     RowBox[{"m_", ",", "mMax_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m", "\[GreaterEqual]", "0"}], ",", 
      RowBox[{"c0", "*", 
       RowBox[{"(", 
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"matQuoRecursive", "[", 
             RowBox[{"j", ",", "mMax"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "m"}], "}"}]}], "]"}]}], "]"}], 
        ")"}]}], ",", 
      RowBox[{"c0", "/", 
       RowBox[{"(", 
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"matQuoRecursive", "[", 
             RowBox[{"j", ",", "mMax"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"m", "+", "1"}], ",", "0"}], "}"}]}], "]"}]}], "]"}], 
        ")"}]}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"calcC0Coeff", "[", 
     RowBox[{"aIn_", ",", "qIn_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"calcC0Coeff", "[", 
      RowBox[{"aIn", ",", "qIn"}], "]"}], "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qIn", ">", "0.000001"}], "||", 
        RowBox[{"qIn", "<", 
         RowBox[{"-", "0.000001"}]}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Quiet", "[", 
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "=", "aIn"}], ",", 
              RowBox[{"q", "=", "qIn"}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"rawCoeffs", "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"matCoeffRecursive", "[", 
                   RowBox[{"mVal", ",", "15"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"beta", "[", 
                    RowBox[{"a_", ",", "q_"}], "]"}], "\[RuleDelayed]", 
                   RowBox[{"MathieuCharacteristicExponent", "[", 
                    RowBox[{"a", ",", "q"}], "]"}]}]}], "//", "N"}], ",", 
                RowBox[{"{", 
                 RowBox[{"mVal", ",", 
                  RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"c0Val", "=", 
              RowBox[{"First", "[", 
               RowBox[{"Abs", "[", 
                RowBox[{"c0", "/.", 
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"rawCoeffs", "^", "2"}], "]"}], "\[Equal]", "1"}],
                    ",", "c0"}], "]"}]}], "]"}], "]"}]}]}]}], "]"}], "]"}], 
         ";", "\[IndentingNewLine]", "c0Val"}], ")"}], ",", "1"}], "]"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"calcCoeffList", "[", 
     RowBox[{"aIn_", ",", "qIn_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"calcCoeffList", "[", 
      RowBox[{"aIn", ",", "qIn"}], "]"}], "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qIn", ">", "0.000001"}], "||", 
        RowBox[{"qIn", "<", 
         RowBox[{"-", "0.000001"}]}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Quiet", "[", 
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "=", "aIn"}], ",", 
              RowBox[{"q", "=", "qIn"}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"rawCoeffs", "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"matCoeffRecursive", "[", 
                   RowBox[{"mVal", ",", "15"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"beta", "[", 
                    RowBox[{"a_", ",", "q_"}], "]"}], "\[RuleDelayed]", 
                   RowBox[{"MathieuCharacteristicExponent", "[", 
                    RowBox[{"a", ",", "q"}], "]"}]}]}], "//", "N"}], ",", 
                RowBox[{"{", 
                 RowBox[{"mVal", ",", 
                  RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"c0Val", "=", 
              RowBox[{"First", "[", 
               RowBox[{"Abs", "[", 
                RowBox[{"c0", "/.", 
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"rawCoeffs", "^", "2"}], "]"}], "\[Equal]", "1"}],
                    ",", "c0"}], "]"}]}], "]"}], "]"}]}]}]}], "]"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"rawCoeffs", "/.", 
          RowBox[{"c0", "\[Rule]", "c0Val"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReplaceMathieuLabels", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ce", "[", 
         RowBox[{"a_", ",", "q_", ",", "t_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"MathieuC", "[", 
         RowBox[{"a", ",", "q", ",", "t"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"se", "[", 
         RowBox[{"a_", ",", "q_", ",", "t_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"MathieuS", "[", 
         RowBox[{"a", ",", "q", ",", "t"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"ce", "[", 
           RowBox[{"a_", ",", "q_", ",", "\[Tau]"}], "]"}], ",", "\[Tau]"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{"MathieuCPrime", "[", 
         RowBox[{"a", ",", "q", ",", "\[Tau]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"se", "[", 
           RowBox[{"a_", ",", "q_", ",", "\[Tau]"}], "]"}], ",", "\[Tau]"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{"MathieuSPrime", "[", 
         RowBox[{"a", ",", "q", ",", "\[Tau]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"rf", ",", "x"}], "]"}], "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"g", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], "\[Rule]", 
        "ForcedMotionX"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"rf", ",", "x"}], "]"}], "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"g", ",", "x"}], "]"}], ",", "\[Tau]"}], "]"}], ",", 
          "\[Tau]"}], "]"}], "\[Rule]", 
        RowBox[{"D", "[", 
         RowBox[{"ForcedMotionX", ",", "\[Tau]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"rf", ",", "y"}], "]"}], "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"g", ",", "y"}], "]"}], ",", "\[Tau]"}], "]"}], "\[Rule]", 
        "ForcedMotionY"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"rf", ",", "y"}], "]"}], "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"g", ",", "y"}], "]"}], ",", "\[Tau]"}], "]"}], ",", 
          "\[Tau]"}], "]"}], "\[Rule]", 
        RowBox[{"D", "[", 
         RowBox[{"ForcedMotionY", ",", "\[Tau]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"rf", ",", "z"}], "]"}], "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"g", ",", "z"}], "]"}], ",", "\[Tau]"}], "]"}], "\[Rule]", 
        "ForcedMotionZ"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"rf", ",", "z"}], "]"}], "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"g", ",", "z"}], "]"}], ",", "\[Tau]"}], "]"}], ",", 
          "\[Tau]"}], "]"}], "\[Rule]", 
        RowBox[{"D", "[", 
         RowBox[{"ForcedMotionZ", ",", "\[Tau]"}], "]"}]}]}], "}"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetTrapParameters", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "x"], " ", "\[Rule]", " ", "axVal"}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"a", ",", "y"}], "]"}], "\[Rule]", "ayVal"}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"a", ",", "z"}], "]"}], "\[Rule]", "azVal"}], ",", " ", 
       RowBox[{
        SubscriptBox["q", "x"], "\[Rule]", "qxVal"}], ",", 
       RowBox[{
        SubscriptBox["q", "y"], "\[Rule]", "qyVal"}], ",", 
       RowBox[{
        SubscriptBox["q", "z"], "\[Rule]", "qzVal"}], ",", " ", 
       RowBox[{
       "ForcedMotionXMagnitude", "\[Rule]", " ", 
        "ForcedMotionXMagnitudeVal"}], ",", " ", 
       RowBox[{
       "ForcedMotionYMagnitude", "\[Rule]", "ForcedMotionYMagnitudeVal"}], 
       ",", 
       RowBox[{
       "ForcedMotionZMagnitude", " ", "\[Rule]", " ", 
        "ForcedMotionZMagnitudeVal"}], ",", " ", 
       RowBox[{
        SubscriptBox["\[Beta]", "x"], " ", "\[Rule]", " ", 
        RowBox[{"MathieuCharacteristicExponent", "[", 
         RowBox[{"axVal", ",", "qxVal"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\[Beta]", ",", "y"}], "]"}], "\[Rule]", 
        RowBox[{"MathieuCharacteristicExponent", "[", 
         RowBox[{"ayVal", ",", "qyVal"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\[Beta]", ",", "z"}], "]"}], "\[Rule]", 
        RowBox[{"MathieuCharacteristicExponent", "[", 
         RowBox[{"azVal", ",", "qzVal"}], "]"}]}], ",", 
       RowBox[{
        SubscriptBox["W", "x"], " ", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"MathieuC", "[", 
          RowBox[{"axVal", ",", "qxVal", ",", "0"}], "]"}], 
         RowBox[{"MathieuSPrime", "[", 
          RowBox[{"axVal", ",", "qxVal", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"W", ",", "y"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"MathieuC", "[", 
          RowBox[{"ayVal", ",", "qyVal", ",", "0"}], "]"}], " ", 
         RowBox[{"MathieuSPrime", "[", 
          RowBox[{"ayVal", ",", "qyVal", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"W", ",", "z"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"MathieuC", "[", 
          RowBox[{"azVal", ",", "qzVal", ",", "0"}], "]"}], " ", 
         RowBox[{"MathieuSPrime", "[", 
          RowBox[{"azVal", ",", "qzVal", ",", "0"}], "]"}]}]}], ",", " ", 
       RowBox[{
        SubscriptBox["c0", "x"], " ", "\[Rule]", " ", 
        RowBox[{"calcC0Coeff", "[", 
         RowBox[{"axVal", ",", "qxVal"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"c0", ",", "y"}], "]"}], "\[Rule]", 
        RowBox[{"calcC0Coeff", "[", 
         RowBox[{"ayVal", ",", "qyVal"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"c0", ",", "z"}], "]"}], "\[Rule]", 
        RowBox[{"calcC0Coeff", "[", 
         RowBox[{"azVal", ",", "qzVal"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"EnPrimeXAveragedMathieu", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"EnPrimeXAveraged2", "/.", "ReplaceMathieuLabels"}], " ", "/.", 
      " ", "SetTrapParameters"}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"tauLock", "[", "expr_", "]"}], " ", "\[RuleDelayed]", " ", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"expr", "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", 
          RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"EnPrimeYAveragedMathieu", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"EnPrimeYAveraged2", "/.", "ReplaceMathieuLabels"}], " ", "/.", 
      "SetTrapParameters"}], "/.", 
     RowBox[{
      RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"expr", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", 
          RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"EnPrimeZAveragedMathieu", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"EnPrimeZAveraged2", "/.", "ReplaceMathieuLabels"}], " ", "/.", 
      "SetTrapParameters"}], "/.", 
     RowBox[{
      RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"expr", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", 
          RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}]}]}]}]], "Input",\

 CellChangeTimes->{{3.729249968639037*^9, 3.7292499686398983`*^9}, {
   3.729250019290882*^9, 3.729250097352983*^9}, {3.7292501464943943`*^9, 
   3.729250328576702*^9}, 3.729250369501334*^9, {3.7292504012539673`*^9, 
   3.7292504197568493`*^9}, {3.72925045491651*^9, 3.729250770406097*^9}, {
   3.729250958622595*^9, 3.729251104177545*^9}, {3.729251505152804*^9, 
   3.729251540811591*^9}, 3.729251777612121*^9, {3.729251812174522*^9, 
   3.729251848824759*^9}, {3.729251963044837*^9, 3.729251964972143*^9}, {
   3.729254984683148*^9, 3.729254984907887*^9}, {3.729255084101164*^9, 
   3.729255087273534*^9}, 3.729256056791864*^9, {3.729257475769697*^9, 
   3.7292575149655113`*^9}, {3.7292579373473263`*^9, 3.72925796222614*^9}, 
   3.729258435923361*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"1.3808708994238819`", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "x"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   SubscriptBox["En", "x"], 
   RowBox[{"1", "+", 
    OverscriptBox["m", "~"]}]], "+", 
  FractionBox[
   RowBox[{"0.3504402317077423`", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "y"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"0.1727894391793247`", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "z"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"3.4426719452516663`*^-17", " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["m", "i"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"1.0367366350759484`", " ", 
    OverscriptBox["m", "~"], " ", 
    SubscriptBox["k", "b"], " ", 
    SubscriptBox["T", "b"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.7293188684177*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"0.35044023170763866`", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "x"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"1.380870899423473`", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "y"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   SubscriptBox["En", "y"], 
   RowBox[{"1", "+", 
    OverscriptBox["m", "~"]}]], "+", 
  FractionBox[
   RowBox[{"0.1727894391792736`", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "z"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"8.606679863126619`*^-18", " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["m", "i"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"1.0367366350756417`", " ", 
    OverscriptBox["m", "~"], " ", 
    SubscriptBox["k", "b"], " ", 
    SubscriptBox["T", "b"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.729318868650818*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"0.3361478785864943`", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "x"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"0.33614787858649436`", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "y"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"0.6666666666666674`", " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["En", "z"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   SubscriptBox["En", "z"], 
   RowBox[{"1", "+", 
    OverscriptBox["m", "~"]}]], "+", 
  FractionBox[
   RowBox[{"8.333333333333343`*^-18", " ", 
    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
    SuperscriptBox[
     OverscriptBox["m", "~"], "2"], " ", 
    SubscriptBox["m", "i"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"1.0000000000000013`", " ", 
    OverscriptBox["m", "~"], " ", 
    SubscriptBox["k", "b"], " ", 
    SubscriptBox["T", "b"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      OverscriptBox["m", "~"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.729318868779978*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "steady"}], "-", 
     RowBox[{
     "state", " ", "energies", " ", "are", " ", "then", " ", "obtained", " ", 
      "by", " ", "requiring", " ", "that", " ", "these", " ", "expressions", 
      " ", "are", " ", "equal", " ", "to", " ", "Ex"}]}], ",", "Ey", ",", 
    RowBox[{
     RowBox[{
     "Ez", " ", "respectively", " ", "such", " ", "that", " ", "the", " ", 
      "mean", " ", "energy", " ", "is", " ", "self"}], "-", 
     RowBox[{"consistent", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MeanSecularEnergyComponents", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"En", ",", "x"}], "]"}], ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"En", ",", "y"}], "]"}], ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"En", ",", "z"}], "]"}]}], "}"}], "/.", 
     RowBox[{"First", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"En", ",", "x"}], "]"}], "\[Equal]", 
           "EnPrimeXAveragedMathieu"}], ",", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"En", ",", "y"}], "]"}], "\[Equal]", 
           "EnPrimeYAveragedMathieu"}], ",", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"En", ",", "z"}], "]"}], "\[Equal]", 
           "EnPrimeZAveragedMathieu"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"En", ",", "x"}], "]"}], ",", 
          RowBox[{"Subscript", "[", 
           RowBox[{"En", ",", "y"}], "]"}], ",", 
          RowBox[{"Subscript", "[", 
           RowBox[{"En", ",", "z"}], "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kbVal", "=", "1.3806485*^-23"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"amuVal", "=", "1.66054*^-27"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Convert", " ", "to", " ", "milliKelvin"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MeanSecularEnergyComponentsMillikelvin", "=", 
    RowBox[{
     RowBox[{"1000", "*", 
      RowBox[{"MeanSecularEnergyComponents", "/", 
       SubscriptBox["k", "b"]}]}], " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["T", "b"], " ", "\[Rule]", " ", "0"}], ",", " ", 
       RowBox[{
        SubscriptBox["k", "b"], "\[Rule]", "  ", "kbVal"}], ",", " ", 
       RowBox[{
        SubscriptBox["m", "i"], "\[Rule]", 
        RowBox[{"40", " ", "amuVal"}]}], ",", " ", 
       RowBox[{"\[CapitalOmega]", " ", "\[Rule]", " ", 
        RowBox[{"8*^6", " ", "*", " ", "2", "Pi"}]}]}], "}"}]}]}], "   ", 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MeanSecularEnergyComponentsMillikelvin", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", " ", "\n", "  ", 
       RowBox[{"MeanSecularEnergyComponentsMillikelvin", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", "\n", "  ", 
       RowBox[{"MeanSecularEnergyComponentsMillikelvin", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], " ", ",", " ", 
     RowBox[{"{", "\n", 
      RowBox[{
       OverscriptBox["m", "~"], ",", " ", "0", ",", " ", "1.3"}], "}"}], ",", 
     " ", "\n", " ", 
     RowBox[{"PlotStyle", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", " ", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}], ",", " ", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Dotted"}], "]"}]}], "}"}]}], ",", " ", "\n", 
     " ", 
     RowBox[{"AxesLabel", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\\!\\(\\*OverscriptBox[\\(m\\), \\(~\\)]\\)\>\"", ",", " ", "\n", 
        "   ", "\"\<<\\!\\(\\*SubscriptBox[\\(E\\), \\(j\\)]\\)>/mK\>\""}], 
       "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.729251617185318*^9, 3.7292517507099743`*^9}, {
  3.729251858649454*^9, 3.729251859512677*^9}, {3.729251929870205*^9, 
  3.729251991579268*^9}, {3.729252109952653*^9, 3.7292521472047358`*^9}, {
  3.72925227616856*^9, 3.729252299948717*^9}, {3.729254961488873*^9, 
  3.72925497057163*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1.`"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"0.17554401771621503`", " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "4"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "4"]]}], "-", 
           FractionBox[
            RowBox[{"0.3504402317077423`", " ", 
             SuperscriptBox[
              OverscriptBox["m", "~"], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"0.3504402317077423`", " ", 
             SuperscriptBox[
              OverscriptBox["m", "~"], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4.461430160236908`*^-18", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "4"], " ", 
              SubscriptBox["m", "i"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "4"]]}], "-", 
           FractionBox[
            RowBox[{"2.7755575615628914`*^-17", " ", 
             SuperscriptBox[
              OverscriptBox["m", "~"], "3"], " ", 
             SubscriptBox["k", "b"], " ", 
             SubscriptBox["T", "b"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "4"]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"0.17804753718779615`", " ", 
             SuperscriptBox[
              OverscriptBox["m", "~"], "4"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "4"]], "+", 
           FractionBox[
            RowBox[{"0.1727894391793247`", " ", 
             SuperscriptBox[
              OverscriptBox["m", "~"], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "3"]], "-", 
           FractionBox[
            RowBox[{"0.1727894391793247`", " ", 
             SuperscriptBox[
              OverscriptBox["m", "~"], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2.1511234308516763`*^-17", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "4"], " ", 
              SubscriptBox["m", "i"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "4"]]}], "-", 
           FractionBox[
            RowBox[{"3.4426719452516663`*^-17", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             SuperscriptBox[
              OverscriptBox["m", "~"], "2"], " ", 
             SubscriptBox["m", "i"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"3.4426719452516663`*^-17", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             SuperscriptBox[
              OverscriptBox["m", "~"], "2"], " ", 
             SubscriptBox["m", "i"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "2"]], "-", 
           FractionBox[
            RowBox[{"0.5183683175379747`", " ", 
             SuperscriptBox[
              OverscriptBox["m", "~"], "3"], " ", 
             SubscriptBox["k", "b"], " ", 
             SubscriptBox["T", "b"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "4"]], "-", 
           FractionBox[
            RowBox[{"1.0367366350759484`", " ", 
             OverscriptBox["m", "~"], " ", 
             SubscriptBox["k", "b"], " ", 
             SubscriptBox["T", "b"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"1.0367366350759484`", " ", 
             OverscriptBox["m", "~"], " ", 
             SubscriptBox["k", "b"], " ", 
             SubscriptBox["T", "b"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}]}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"0.18482078846460268`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "8"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "8"]]}], "-", 
        FractionBox[
         RowBox[{"0.606316703999165`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "7"]], "-", 
        FractionBox[
         RowBox[{"0.5923927760338171`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "6"]], "+", 
        FractionBox[
         RowBox[{"0.606316703999165`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "6"]], "-", 
        FractionBox[
         RowBox[{"0.1727894391793247`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "5"]], "+", 
        FractionBox[
         RowBox[{"1.1847855520676343`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "5"]], "+", 
        FractionBox[
         RowBox[{"0.5183683175379741`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "4"]], "-", 
        FractionBox[
         RowBox[{"0.5923927760338171`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "4"]], "-", 
        FractionBox[
         RowBox[{"0.5183683175379741`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"0.1727894391793247`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}]}], ")"}]}], ",", 
   
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.2443476072231652`*^-29", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           OverscriptBox["m", "~"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"1.4932171286677987`*^-28", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"2.986434257335597`*^-28", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"2.5821853859055994`*^-14", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"3.850282096881251`*^-14", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"1.1959468082403225`*^-14", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"], " ", 
           SubscriptBox["m", "i"]}], "-", 
          RowBox[{"4.0031684364034877`*^-16", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "7"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"7.741370561446933`*^-29", " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "+", 
          RowBox[{"9.289644673736321`*^-28", " ", 
           OverscriptBox["m", "~"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "+", 
          RowBox[{"1.857928934747264`*^-27", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "+", 
          RowBox[{"3110.4284470885004`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "+", 
          RowBox[{"1365.9093944888414`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "-", 
          RowBox[{"91.77207835269523`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "+", 
          RowBox[{"1.4401680875042078`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32.86158586259517`"}], "+", 
          RowBox[{"1.`", " ", 
           OverscriptBox["m", "~"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.466548044100478`*^-14"}], "-", 
          RowBox[{"1.759857652920574`*^-13", " ", 
           OverscriptBox["m", "~"]}], "-", 
          RowBox[{"3.5197153058411475`*^-13", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], "+", 
          RowBox[{"91.29841786706382`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"]}], "-", 
          RowBox[{"39.11301510228701`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"]}], "-", 
          RowBox[{"31.75589536297289`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"]}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9.602034423196597`*^-29", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           OverscriptBox["m", "~"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"1.124085123833336`*^-27", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"1.966580178164111`*^-27", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"], " ", 
           SubscriptBox["m", "i"]}], "-", 
          RowBox[{"1.6155871338926322`*^-27", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"2.5001756648815256`*^-14", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"2.3594103746569267`*^-14", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"], " ", 
           SubscriptBox["m", "i"]}], "-", 
          RowBox[{"1.5054254577574496`*^-15", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "7"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"2.3257820381736404`*^-17", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "8"], " ", 
           SubscriptBox["m", "i"]}], "+", 
          RowBox[{"2.891585668369732`*^-12", " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "+", 
          RowBox[{"3.4611035137790764`*^-11", " ", 
           OverscriptBox["m", "~"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "+", 
          RowBox[{"6.834214144912122`*^-11", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "-", 
          RowBox[{"2.9103830456733704`*^-11", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "+", 
          RowBox[{"3000.2107978576587`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "-", 
          RowBox[{"285.5565399802563`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "+", 
          RowBox[{"9.044536913161096`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}], "-", 
          RowBox[{"0.09534331547884634`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "7"], " ", 
           SubscriptBox["k", "b"], " ", 
           SubscriptBox["T", "b"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        OverscriptBox["m", "~"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32.86158586259517`"}], "+", 
          RowBox[{"1.`", " ", 
           OverscriptBox["m", "~"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.466548044100478`*^-14"}], "-", 
          RowBox[{"1.759857652920574`*^-13", " ", 
           OverscriptBox["m", "~"]}], "-", 
          RowBox[{"3.5197153058411475`*^-13", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], "+", 
          RowBox[{"91.29841786706382`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"]}], "-", 
          RowBox[{"39.11301510228701`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"]}], "-", 
          RowBox[{"31.75589536297289`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729318874972155*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7.242973139071965`*^25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"0.17804753718779615`", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "4"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "4"]], "+", 
             FractionBox[
              RowBox[{"0.1727894391793247`", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "3"]], "-", 
             FractionBox[
              RowBox[{"0.1727894391793247`", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "-", 
             FractionBox[
              RowBox[{"3.610059620723596`*^-27", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "4"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "4"]], "-", 
             FractionBox[
              RowBox[{"5.777562923030586`*^-27", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
             FractionBox[
              RowBox[{"5.777562923030586`*^-27", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}]}], "-", 
          RowBox[{"1.`", " ", 
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "-", 
             FractionBox[
              RowBox[{"7.487263929700648`*^-28", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "4"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "4"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"0.17554401771621503`", " ", 
                SuperscriptBox[
                 OverscriptBox["m", "~"], "4"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                  OverscriptBox["m", "~"]}], ")"}], "4"]]}], "-", 
             FractionBox[
              RowBox[{"0.3504402317077423`", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
             FractionBox[
              RowBox[{"0.3504402317077423`", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"0.18482078846460268`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "8"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "8"]]}], "-", 
        FractionBox[
         RowBox[{"0.606316703999165`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "7"]], "-", 
        FractionBox[
         RowBox[{"0.5923927760338171`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "6"]], "+", 
        FractionBox[
         RowBox[{"0.606316703999165`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "6"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "6"]], "-", 
        FractionBox[
         RowBox[{"0.1727894391793247`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "5"]], "+", 
        FractionBox[
         RowBox[{"1.1847855520676343`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "5"]], "+", 
        FractionBox[
         RowBox[{"0.5183683175379741`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "4"]], "-", 
        FractionBox[
         RowBox[{"0.5923927760338171`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "4"]], "-", 
        FractionBox[
         RowBox[{"0.5183683175379741`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{"0.1727894391793247`", " ", 
          SuperscriptBox[
           OverscriptBox["m", "~"], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}]}], ")"}]}], ",", 
   
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7.242973139071965`*^25", " ", 
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"2.0882897682918302`*^-39", " ", 
           OverscriptBox["m", "~"]}], "+", 
          RowBox[{"2.5059477219501967`*^-38", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], "+", 
          RowBox[{"5.011895443900392`*^-38", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"]}], "+", 
          RowBox[{"4.333476666743227`*^-24", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"]}], "+", 
          RowBox[{"6.461622669807826`*^-24", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"]}], "+", 
          RowBox[{"2.0070625511490457`*^-24", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"]}], "-", 
          RowBox[{"6.718199671830878`*^-26", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "7"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32.86158586259517`"}], "+", 
          RowBox[{"1.`", " ", 
           OverscriptBox["m", "~"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.466548044100478`*^-14"}], "-", 
          RowBox[{"1.759857652920574`*^-13", " ", 
           OverscriptBox["m", "~"]}], "-", 
          RowBox[{"3.5197153058411475`*^-13", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], "+", 
          RowBox[{"91.29841786706382`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"]}], "-", 
          RowBox[{"39.11301510228701`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"]}], "-", 
          RowBox[{"31.75589536297289`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"]}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7.242973139071965`*^25", " ", 
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"1.6114331818818884`*^-38", " ", 
           OverscriptBox["m", "~"]}], "+", 
          RowBox[{"1.8864627931648503`*^-37", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], "+", 
          RowBox[{"3.300355335395532`*^-37", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"]}], "-", 
          RowBox[{"2.711311583602247`*^-37", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"]}], "+", 
          RowBox[{"4.19584626481943`*^-24", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"]}], "+", 
          RowBox[{"3.959611057229289`*^-24", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"]}], "-", 
          RowBox[{"2.526435991126645`*^-25", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "7"]}], "+", 
          RowBox[{"3.903175290731988`*^-27", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "8"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        OverscriptBox["m", "~"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32.86158586259517`"}], "+", 
          RowBox[{"1.`", " ", 
           OverscriptBox["m", "~"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.466548044100478`*^-14"}], "-", 
          RowBox[{"1.759857652920574`*^-13", " ", 
           OverscriptBox["m", "~"]}], "-", 
          RowBox[{"3.5197153058411475`*^-13", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], "+", 
          RowBox[{"91.29841786706382`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "3"]}], "-", 
          RowBox[{"39.11301510228701`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"]}], "-", 
          RowBox[{"31.75589536297289`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "5"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729318874977641*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJwVk3k4lYkCxs8izb0YRrIvnR46oUlR1lvvl47lnhBlpI2bcAvdYpQRlZJG
KJMxREVEnTotKDJ2MuRIqEiyk6XO8n12x9J0/3if96/f+8fveV6Wz/Fdfgwa
jRb0Lf9vR53H3Y8iD2ztmzwREHCtuEwaucU/m2WNPCwdHe81QEZ1f9BRFhdK
q7S4fX2bQQ6akU6sfdgjMKIrD9pBY6orfysrANt7ZxlpIz/h0Zn8JAvWaWy6
x7xSQ/phplqLuYkVB7tVinYc5iloD7namLLSoXAuRHN47SUEE+EZMdZ8NDWY
tJ8/nooea5VSFetn+KjuICziZWE/p7g5v7AEofsykxx491CeRkUv9FRhm+uT
PB/vx5DlV0wpsGvxstzBoTWoAHomO8NDC+vxoqp8jZxiEXI+210jzBrx6tfb
lTM1f2IQk2eloa+RHDCXXuRZDinTrPLiUgsOxK3lNORXofdZvWF0zhtEKmY5
rrhfg9PnE7022b5DWruumTa/FmeWW2krMdvx9a6ZhdJ4HQ7uq6gdyH0Ptzv/
oH0ybkCuv8F0b+AHuHo7/efms0bcuVpJJRp+hFjuOF/L/TXORm/uMG/oQlzb
22LH0BZUb7zi8F1CDxZlNvYaS1oR7NHnekS9D8FbO68E+79FIRlQc2ihD97V
FRMRam14p66YtqmrH22LC60FPe3wYbM+MR4NgHxjLF+Y24Ec5ZyT/omDsOzn
vUgv7oT7UHLEXz5DUL5wSDeipQu92zOHFzd+Qn9YbNrid73QjdJMaVQeRlzW
GaL4XR9eZTNLk4eGYTKkWNa6bgDrsw/qT9SPIMx+rU72y0EEmrSOG90bhU98
TPgf8Z+geqfA3CtsDBa+ZftW+Izg1IRM5Zq9n2FveemlafYYOEZ/lX02/oK2
V2cbMpYLIRJn6MVKv4CjwA2rKBaD+9tYXUmnENorMyx/VKJwNOTAua/dQsDM
2UBNjUKse7MFp1+IX8Z3JS/TpVCvXshrGhFC5UaTHGlMgZMVFdc3KcT83eaB
eQcKWwrUXGQVRdjLeOA5EUVhwzu7NrftIiwEnqFfnKagqp49OMoXQeMOy3ov
NQ5e+Rrq5yci+BnEq2+RjsP6MH9pqUCErE6lfjZzAl6Pn2msLBFB4ilyU145
gbuc+p3bXopgX7Ljto3VBMyDhaVpQyKkCv8XO3JhAh4C82SujhiOpa0uQ1qT
SIls5Dy8KsbzWDVurv8Uaj4YEPPXxEgpGhO2nZiC2DzKhvuHGOuD1r7/PmIK
dtQm09EbYpg4xfPTEqcw6Zehp39fDAVbnQiVP6ewa2ew9MaLb/zBHUY8hWko
rFbLi58V40Snu3tq+TQu1vtoBfpIYFeQed7DZhYjcW6R9/0keJsQPfPcYRZc
F6J75IgEx855ndN3n4VSm06m73EJnssL6XrHZnFroGO1V6QE8g/XR9/InEXR
oouRW4oEklul+6tk5zBmZmNlIZBAyDv0cX3PHJxmDNNPNkngtcORqyycQ16J
+vzTFgmu0k1FDOkcTm2bLtvwXoJ9Zcba8qpSMHbmE0ZDEpRrCmyrXKTQDmA7
6ixJUGRrtbu6Rgp2y2U+XYNE4qSuTFnhPJJWxMnWapJYeB2y90XdPBY84g5d
0iaRsE4Q1P1+Hm+649TkVpGImV7uxJXO4+yX+GgVNgmu+sqQfxILaJe9up+9
mcSedUTEtuYFXNqSJOfsRmJySNAWvbgIKirJX3E3CV9NxqjBD0s4UJtU3epO
wln7AqdXfwmmO34P8/AkQUsIj7nutIQez+RBb28Su8sfdBveWoJ5aEppyDES
g8+OScW2XzH8ID3w+mUS3nNlGYZuNEJXEFP+r3gSbb7qYR37aYTH2AnF/gQS
T3JG9ZL9aUQd2+Gp4W/f9tYKCNNIGpGbMyEtSSExtjHwoDyPRvhmOMV13yFB
WboXOTPoRP+1Jd7qChKmhg4dldV0Qj1/TFpXSeLfvhkfrF/TCdeWd06B1SSu
atmr1nXSiarv+eTTWhJvNB1qFCbpxO34PZZ2jSScbuqd8WMzCK+YvPr/dpDo
zun3db/GILp+8Rl+OP7NT3K7sdnPTKIpvN0ndJKESY29r2U0k6g4ze21mSbB
4qdwPH5nElmRph2CORKdsSuGup4yCf8ohmCURmF0u5WG9jSTIH/NfqSvSKF/
6wve9XMyhEzqQOjNb7896Dxte4S3jJhK9aAO/0jhMnv5SXrZMmL4uuCYsQmF
2eWTOmXNy4iG9AL/ElMKtxKtNqTOLCMOh3OgakFBPmON/hFDWeJvPm9guw==

     "]], 
    LineBox[{{1.2032400946406856`, 2.7702181648526274`}, {
     1.2032405577988399`, -1.6258584597336097`}}]}, 
   {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
    Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVkmk8lIsChzGRm7oqKqSFLEeLhHSynP8rk8qSlCYhWUKRJKayk0Q4lKRF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     "]], 
    LineBox[{{1.2032400533417076`, 2.7702181648526274`}, {
     1.2032405164998452`, -1.6258584597336097`}}]}, 
   {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{0, Small}], 
    LineBox[CompressedData["
1:eJwVkWk81IsChjGSQ5ZCRIirXEqLoii9kzWEFLJEKEtUdo4oohXJkaxRCpEU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     "]], 
    LineBox[{{1.2032398531758117`, 2.7702181648526274`}, {
     1.2032406553601134`, -1.6258584597336097`}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(m\\), \\(~\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"<\\!\\(\\*SubscriptBox[\\(E\\), \\(j\\)]\\)>/mK\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 1.3}, {-1.6258584597336097`, 2.7702181648526274`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.729318875142172*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "average", " ", "values", " ", "of", " ", "the", " ", 
     "second", " ", "moment"}], ",", " ", 
    RowBox[{
     RowBox[{"<", 
      SuperscriptBox["E", "2"], ">"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"<", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["E", "x"], " ", "+", " ", 
          SubscriptBox["E", "y"], " ", "+", " ", 
          SubscriptBox["E", "z"]}], ")"}], "2"], " ", ">"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"<", 
        SuperscriptBox[
         SubscriptBox["E", "x"], "2"], ">", " ", 
        RowBox[{"+", " ", 
         RowBox[{"<", 
          SuperscriptBox[
           SubscriptBox["E", "y"], "2"], ">", 
          RowBox[{"+", " ", 
           RowBox[{"<", 
            SuperscriptBox[
             SubscriptBox["E", "z"], "2"], ">", 
            RowBox[{"+", " ", "2"}], " ", "<", 
            RowBox[{
             SubscriptBox["E", "x"], 
             SubscriptBox["E", "y"]}], ">", " ", 
            RowBox[{"+", " ", "2"}], " ", "<", 
            RowBox[{
             SubscriptBox["E", "x"], 
             SubscriptBox["E", "z"]}], ">", " ", 
            RowBox[{"+", " ", "2"}], "<", " ", 
            RowBox[{
             SubscriptBox["E", "y"], 
             SubscriptBox["E", "z"]}], ">", " ", 
            RowBox[{
            "can", " ", "be", " ", "calculated", " ", "using", " ", "the", 
             " ", "same", " ", "procedure", " ", "as", " ", 
             RowBox[{"above", ".", " ", "\[IndentingNewLine]", "Advance"}], 
             " ", "warning", " ", "1"}]}]}]}]}]}], ":", " ", 
       RowBox[{
       "There", " ", "are", " ", "a", " ", "very", " ", "large", " ", 
        "number", " ", "of", " ", "terms", " ", "involved", " ", "in", " ", 
        "these", " ", "expressions", " ", "and", " ", "so", " ", "performing",
         " ", "all", " ", "the", " ", "averaging", " ", "takes", " ", "a", 
        " ", "long", " ", 
        RowBox[{"time", ".", "\[IndentingNewLine]", "Advance"}], " ", 
        "warning", " ", "2"}], ":", " ", 
       RowBox[{"<", 
        RowBox[{"Ex", " ", "Ey"}], ">", " ", "\[NotEqual]", " ", "<", "Ex", 
        ">", " ", "<", "Ey", ">"}]}]}]}], ",", " ", 
    RowBox[{
    "and", " ", "so", " ", "once", " ", "the", " ", "initial", " ", 
     "averaging", " ", "is", " ", "done", " ", "these", " ", "need", " ", 
     "to", " ", "be", " ", "treated", " ", "carefully", " ", "to", " ", 
     "avoid", " ", "neglecting", " ", "this", " ", "correlation"}], ",", " ", 
    
    RowBox[{
     RowBox[{
     "as", " ", "Mathematica", " ", "will", " ", "try", " ", "to", " ", 
      "separate", " ", 
      RowBox[{"them", ".", " ", "This"}], " ", "is", " ", "why", " ", 
      RowBox[{"it", "'"}], "s", " ", "set", " ", "to", " ", "replace", " ", 
      "the", " ", "values", " ", "of", " ", 
      SubscriptBox["En", "x"], " ", 
      SubscriptBox["En", "y"]}], " ", "\[Rule]", " ", "EnxEny"}], ",", " ", 
    RowBox[{"as", " ", "this", " ", "makes", " ", "sure", " ", 
     RowBox[{"it", "'"}], "s", " ", "treated", " ", "as", " ", "a", " ", 
     "separate", " ", 
     RowBox[{
     "variable", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "To"}], 
     " ", "avoid", " ", "having", " ", "to", " ", "recalculate", " ", "these",
      " ", "every", " ", "time"}], ",", " ", 
    RowBox[{
    "the", " ", "expressions", " ", "have", " ", "been", " ", "saved", " ", 
     "into", " ", "another", " ", "notebook", " ", "and", " ", "are", " ", 
     "loaded", " ", "in", " ", "this", " ", 
     RowBox[{"section", ".", " ", "The"}], " ", "code", " ", "for", " ", 
     "generating", " ", "the", " ", "expressions", " ", "is", " ", "included",
      " ", "here", " ", "as", " ", "a", " ", 
     RowBox[{"comment", "."}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gatherTauTermsSq", "[", "exprSq_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"gatherTauTerms", "[", 
           RowBox[{"exprSq", "//", "Expand"}], "]"}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "a_", "]"}], " ", 
            RowBox[{"Sqrt", "[", "b_", "]"}]}], "\[RuleDelayed]", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"a", " ", "b"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Power", "[", 
           RowBox[{"x_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"FullSimplify", "[", "x", "]"}], "/.", 
                "makeWronskiX"}], "/.", "makeWronskiY"}], "/.", 
              "makeWronskiZ"}], ",", "n"}], "]"}], "/;", 
           RowBox[{"n", "<", "0"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"tauLock", "[", "x_", "]"}], "\[RuleDelayed]", 
         RowBox[{"tauLock", "[", 
          RowBox[{"Simplify", "[", "x", "]"}], "]"}]}]}], "//.", 
       RowBox[{
        RowBox[{"tauLock", "[", 
         RowBox[{"a_", " ", "b_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"tauLock", "[", "b", "]"}]}], "/;", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"a", ",", "\[Tau]"}], "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"prefactor", "[", "x_", "]"}], "\[RuleDelayed]", "x"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "x"}], "]"}], "^", "2"}], "\[Rule]", "EnXSq"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "y"}], "]"}], "^", "2"}], "\[Rule]", "EnYSq"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "z"}], "]"}], "^", "2"}], "\[Rule]", "EnZSq"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "x"}], "]"}], " ", 
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "y"}], "]"}]}], "\[Rule]", "EnxEny"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "x"}], "]"}], " ", 
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "z"}], "]"}]}], "\[Rule]", "EnxEnz"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "y"}], "]"}], " ", 
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "z"}], "]"}]}], "\[Rule]", "EnyEnz"}]}], 
      "}"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{"EnPrimeXXPhaseAnglesRotationThermalAveraged", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"AverageOverCollision", "[", 
        RowBox[{"EnPrimeX", " ", "EnPrimeX"}], " ", "]"}], "\n", 
       "EnPrimeXYPhaseAnglesRotationThermalAveraged"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"AverageOverCollision", "[", 
         RowBox[{"EnPrimeX", " ", "EnPrimeY"}], "]"}], "\[IndentingNewLine]", 
        "EnPrimeXZPhaseAnglesRotationThermalAveraged"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"AverageOverCollision", "[", 
          RowBox[{"EnPrimeX", " ", "EnPrimeZ"}], "]"}], "\[IndentingNewLine]",
          "EnPrimeYYPhaseAnglesRotationThermalAveraged"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"AverageOverCollision", "[", 
           RowBox[{"EnPrimeY", " ", "EnPrimeY"}], "]"}], "\n", 
          "EnPrimeYZPhaseAnglesRotationThermalAveraged"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"AverageOverCollision", "[", 
            RowBox[{"EnPrimeY", " ", "EnPrimeZ"}], "]"}], 
           "\[IndentingNewLine]", 
           "EnPrimeZZPhaseAnglesRotationThermalAveraged"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"AverageOverCollision", "[", 
             RowBox[{"EnPrimeZ", " ", "EnPrimeZ"}], "]"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            "EnPrimeXXAveraged"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{
             "gatherTauTermsSq", "[", 
              "EnPrimeXXPhaseAnglesRotationThermalAveraged", "]"}], "\n", 
             "EnPrimeXYAveraged"}], "=", 
            RowBox[{
             RowBox[{
              RowBox[{
              "gatherTauTermsSq", "[", 
               "EnPrimeXYPhaseAnglesRotationThermalAveraged", "]"}], "\n", 
              "EnPrimeXZAveraged"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{
               "gatherTauTermsSq", "[", 
                "EnPrimeXZPhaseAnglesRotationThermalAveraged", "]"}], "\n", 
               "EnPrimeYYAveraged"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                "gatherTauTermsSq", "[", 
                 "EnPrimeYYPhaseAnglesRotationThermalAveraged", "]"}], "\n", 
                "EnPrimeYZAveraged"}], "=", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "gatherTauTermsSq", "[", 
                  "EnPrimeYZPhaseAnglesRotationThermalAveraged", "]"}], "\n", 
                 "EnPrimeZZAveraged"}], "=", 
                RowBox[{
                "gatherTauTermsSq", "[", 
                 "EnPrimeZZPhaseAnglesRotationThermalAveraged", 
                 "]"}]}]}]}]}]}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.729253864060444*^9, 3.729254033357853*^9}, {
  3.72925410284475*^9, 3.72925413891359*^9}, {3.729254193663612*^9, 
  3.729254218735446*^9}, {3.729254395338954*^9, 3.729254489402298*^9}, {
  3.7292554304809628`*^9, 3.7292554558791733`*^9}, {3.729314643023892*^9, 
  3.72931468159027*^9}, {3.7293163638363047`*^9, 3.7293163793017406`*^9}, {
  3.72931710055923*^9, 3.729317133779839*^9}, {3.7293172736223*^9, 
  3.729317339477281*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "EnPrimeXXAveraged", ",", "EnPrimeXYAveraged", ",", "EnPrimeXZAveraged", 
    ",", "EnPrimeYYAveraged", ",", "EnPrimeYZAveraged", ",", 
    "EnPrimeZZAveraged"}], "}"}], " ", "=", " ", 
  RowBox[{
  "Get", "[", "\"\<CollisionsInRFField_MeanEnSq.nb\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.7293171619789248`*^9, 3.7293171836241407`*^9}, 
   3.7293172638877087`*^9, {3.72931735837043*^9, 3.7293173648983917`*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "2"], " ", 
              SubsuperscriptBox["c0", "x", "4"], " ", 
              SubsuperscriptBox["k", "b", "2"], " ", 
              SubsuperscriptBox["T", "b", "2"], " ", 
              SubsuperscriptBox["\[Beta]", "x", "4"], " ", 
              RowBox[{"tauLock", "[", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                 ")"}], "2"], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "4"], " ", 
              SubsuperscriptBox["W", "x", "4"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"20", " ", 
               OverscriptBox["m", "~"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
               SubsuperscriptBox["W", "x", "4"]}]], 
             RowBox[{"3", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              SubsuperscriptBox["c0", "x", "4"], " ", 
              SubscriptBox["k", "b"], " ", 
              SubscriptBox["m", "i"], " ", 
              SubscriptBox["T", "b"], " ", 
              SubsuperscriptBox["\[Beta]", "x", "4"], " ", 
              RowBox[{"tauLock", "[", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                  ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "x"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                  "+", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "y"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "y"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["rf", "z"], 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["g", "z"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
                 ")"}]}], "]"}]}]}], "+", 
            TemplateBox[{"80"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
               GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
            FractionBox[
             RowBox[{"EnxEnz", " ", 
              TemplateBox[{"3"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], " ", 
              RowBox[{"tauLock", "[", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               "]"}]}], 
             RowBox[{"15", " ", 
              SuperscriptBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               "4"], " ", 
              SubsuperscriptBox["c0", "z", "2"], " ", 
              SubsuperscriptBox["W", "x", "4"], " ", 
              SubsuperscriptBox["\[Beta]", "z", "2"]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"EnyEnz", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "4"], " ", 
               SubsuperscriptBox["c0", "x", "4"], " ", 
               SubsuperscriptBox["\[Beta]", "x", "4"], " ", 
               RowBox[{"tauLock", "[", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"se", "[", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "]"}], "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "2"], "+", 
                   SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                    MultilineFunction->None], "[", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "]"}], "2"]}], ")"}]}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"10", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], "4"], " ", 
               SubsuperscriptBox["c0", "y", "2"], " ", 
               SubsuperscriptBox["c0", "z", "2"], " ", 
               SubsuperscriptBox["W", "x", "4"], " ", 
               SubsuperscriptBox["\[Beta]", "y", "2"], " ", 
               SubsuperscriptBox["\[Beta]", "z", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", "EnZSq", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "4"], " ", 
               SubsuperscriptBox["c0", "x", "4"], " ", 
               SubsuperscriptBox["\[Beta]", "x", "4"], " ", 
               RowBox[{"tauLock", "[", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "z"], ",", 
                    SubscriptBox["q", "z"], ",", "\[Tau]"}], "]"}], "2"]}], 
                   ")"}], "2"]}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"40", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], "4"], " ", 
               SubsuperscriptBox["c0", "z", "4"], " ", 
               SubsuperscriptBox["W", "x", "4"], " ", 
               SubsuperscriptBox["\[Beta]", "z", "4"]}], ")"}]}]}], ",", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
              GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
           TemplateBox[{"2"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
              GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
              GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
           RowBox[{"EnZSq", "+", 
            TemplateBox[{"98"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
               GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              TemplateBox[{"5"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}], 
             RowBox[{"60", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 
                    7]& )]}]}], "2"], " ", 
              SubsuperscriptBox["W", "z", "4"]}]]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{64., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 77, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 77, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 77, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[77]]], "Output",
 CellChangeTimes->{3.729318882420776*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"As", " ", "before"}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "then", " ", "use", " ", "self"}], "-", 
    RowBox[{"consistency", " ", "in", " ", "the", " ", "steady"}], "-", 
    RowBox[{
    "state", " ", "to", " ", "obtain", " ", "a", " ", "set", " ", "of", " ", 
     "equations", " ", "for", " ", "the", " ", "second", " ", "order", " ", 
     RowBox[{"moments", ".", "\[IndentingNewLine]", "This"}], " ", "uses", 
     " ", "the", " ", "same", " ", "trapping", " ", "parameters", " ", "and", 
     " ", "form", " ", "for", " ", "the", " ", "forced", " ", "motion", " ", 
     "as", " ", "defined", " ", 
     RowBox[{"earlier", "."}]}]}]}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.72931474922539*^9, 3.729314792832101*^9}, {
  3.729314896942855*^9, 3.7293149100789957`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MeanEnergyReplacementRules", "=", 
   RowBox[{"First", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "x"}], "]"}], "\[Equal]", 
         "EnPrimeXAveragedMathieu"}], ",", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "y"}], "]"}], "\[Equal]", 
         "EnPrimeYAveragedMathieu"}], ",", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"En", ",", "z"}], "]"}], "\[Equal]", 
         "EnPrimeZAveragedMathieu"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"En", ",", "x"}], "]"}], ",", 
        RowBox[{"Subscript", "[", 
         RowBox[{"En", ",", "y"}], "]"}], ",", 
        RowBox[{"Subscript", "[", 
         RowBox[{"En", ",", "z"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.729314978052578*^9, 3.729315082064712*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["En", "x"], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.`"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"0.17554401771621503`", " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "4"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "4"]]}], "-", 
            FractionBox[
             RowBox[{"0.3504402317077423`", " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
            FractionBox[
             RowBox[{"0.3504402317077423`", " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4.461430160236908`*^-18", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "4"], " ", 
               SubscriptBox["m", "i"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "4"]]}], "-", 
            FractionBox[
             RowBox[{"2.7755575615628914`*^-17", " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "3"], " ", 
              SubscriptBox["k", "b"], " ", 
              SubscriptBox["T", "b"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "4"]]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"0.17804753718779615`", " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "4"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "4"]], "+", 
            FractionBox[
             RowBox[{"0.1727894391793247`", " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "3"]], "-", 
            FractionBox[
             RowBox[{"0.1727894391793247`", " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2.1511234308516763`*^-17", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               SuperscriptBox[
                OverscriptBox["m", "~"], "4"], " ", 
               SubscriptBox["m", "i"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                 OverscriptBox["m", "~"]}], ")"}], "4"]]}], "-", 
            FractionBox[
             RowBox[{"3.4426719452516663`*^-17", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "2"], " ", 
              SubscriptBox["m", "i"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
            FractionBox[
             RowBox[{"3.4426719452516663`*^-17", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "2"], " ", 
              SubscriptBox["m", "i"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "2"]], "-", 
            FractionBox[
             RowBox[{"0.5183683175379747`", " ", 
              SuperscriptBox[
               OverscriptBox["m", "~"], "3"], " ", 
              SubscriptBox["k", "b"], " ", 
              SubscriptBox["T", "b"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "4"]], "-", 
            FractionBox[
             RowBox[{"1.0367366350759484`", " ", 
              OverscriptBox["m", "~"], " ", 
              SubscriptBox["k", "b"], " ", 
              SubscriptBox["T", "b"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
            FractionBox[
             RowBox[{"1.0367366350759484`", " ", 
              OverscriptBox["m", "~"], " ", 
              SubscriptBox["k", "b"], " ", 
              SubscriptBox["T", "b"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"0.18482078846460268`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "8"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1.`", "\[VeryThinSpace]", "+", 
              OverscriptBox["m", "~"]}], ")"}], "8"]]}], "-", 
         FractionBox[
          RowBox[{"0.606316703999165`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "7"]], "-", 
         FractionBox[
          RowBox[{"0.5923927760338171`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "6"]], "+", 
         FractionBox[
          RowBox[{"0.606316703999165`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "6"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "6"]], "-", 
         FractionBox[
          RowBox[{"0.1727894391793247`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "5"]], "+", 
         FractionBox[
          RowBox[{"1.1847855520676343`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "5"]], "+", 
         FractionBox[
          RowBox[{"0.5183683175379741`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "4"]], "-", 
         FractionBox[
          RowBox[{"0.5923927760338171`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "4"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "4"]], "-", 
         FractionBox[
          RowBox[{"0.5183683175379741`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"0.1727894391793247`", " ", 
           SuperscriptBox[
            OverscriptBox["m", "~"], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1.`", "\[VeryThinSpace]", "+", 
             OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SubscriptBox["En", "y"], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1.2443476072231652`*^-29", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            OverscriptBox["m", "~"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"1.4932171286677987`*^-28", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "2"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"2.986434257335597`*^-28", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "3"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"2.5821853859055994`*^-14", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "4"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"3.850282096881251`*^-14", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "5"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"1.1959468082403225`*^-14", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "6"], " ", 
            SubscriptBox["m", "i"]}], "-", 
           RowBox[{"4.0031684364034877`*^-16", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "7"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"7.741370561446933`*^-29", " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "+", 
           RowBox[{"9.289644673736321`*^-28", " ", 
            OverscriptBox["m", "~"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "+", 
           RowBox[{"1.857928934747264`*^-27", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "2"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "+", 
           RowBox[{"3110.4284470885004`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "3"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "+", 
           RowBox[{"1365.9093944888414`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "4"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "-", 
           RowBox[{"91.77207835269523`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "5"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "+", 
           RowBox[{"1.4401680875042078`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "6"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32.86158586259517`"}], "+", 
           RowBox[{"1.`", " ", 
            OverscriptBox["m", "~"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1.466548044100478`*^-14"}], "-", 
           RowBox[{"1.759857652920574`*^-13", " ", 
            OverscriptBox["m", "~"]}], "-", 
           RowBox[{"3.5197153058411475`*^-13", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "2"]}], "+", 
           RowBox[{"91.29841786706382`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "3"]}], "-", 
           RowBox[{"39.11301510228701`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "4"]}], "-", 
           RowBox[{"31.75589536297289`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "5"]}], "+", 
           RowBox[{"1.`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "6"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SubscriptBox["En", "z"], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1.`", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9.602034423196597`*^-29", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            OverscriptBox["m", "~"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"1.124085123833336`*^-27", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "2"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"1.966580178164111`*^-27", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "3"], " ", 
            SubscriptBox["m", "i"]}], "-", 
           RowBox[{"1.6155871338926322`*^-27", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "4"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"2.5001756648815256`*^-14", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "5"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"2.3594103746569267`*^-14", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "6"], " ", 
            SubscriptBox["m", "i"]}], "-", 
           RowBox[{"1.5054254577574496`*^-15", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "7"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"2.3257820381736404`*^-17", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "8"], " ", 
            SubscriptBox["m", "i"]}], "+", 
           RowBox[{"2.891585668369732`*^-12", " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "+", 
           RowBox[{"3.4611035137790764`*^-11", " ", 
            OverscriptBox["m", "~"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "+", 
           RowBox[{"6.834214144912122`*^-11", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "2"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "-", 
           RowBox[{"2.9103830456733704`*^-11", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "3"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "+", 
           RowBox[{"3000.2107978576587`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "4"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "-", 
           RowBox[{"285.5565399802563`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "5"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "+", 
           RowBox[{"9.044536913161096`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "6"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}], "-", 
           RowBox[{"0.09534331547884634`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "7"], " ", 
            SubscriptBox["k", "b"], " ", 
            SubscriptBox["T", "b"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["m", "~"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32.86158586259517`"}], "+", 
           RowBox[{"1.`", " ", 
            OverscriptBox["m", "~"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1.466548044100478`*^-14"}], "-", 
           RowBox[{"1.759857652920574`*^-13", " ", 
            OverscriptBox["m", "~"]}], "-", 
           RowBox[{"3.5197153058411475`*^-13", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "2"]}], "+", 
           RowBox[{"91.29841786706382`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "3"]}], "-", 
           RowBox[{"39.11301510228701`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "4"]}], "-", 
           RowBox[{"31.75589536297289`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "5"]}], "+", 
           RowBox[{"1.`", " ", 
            SuperscriptBox[
             OverscriptBox["m", "~"], "6"]}]}], ")"}]}], ")"}]}], ")"}]}]}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.7293188852976313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "will", " ", "likely", " ", "throw", " ", "warning", " ", 
    "about", " ", "the", " ", "integrals", " ", "being", " ", "zero"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"MeanEnergySquareEquationSet", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EnXSq", " ", "\[Equal]", " ", "EnPrimeXXAveraged"}], "/.", 
         "ReplaceMathieuLabels"}], "/.", "SetTrapParameters"}], "/.", 
       RowBox[{
        RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"expr", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EnxEny", "\[Equal]", "EnPrimeXYAveraged"}], "/.", 
         "ReplaceMathieuLabels"}], "/.", "SetTrapParameters"}], "/.", 
       RowBox[{
        RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"expr", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EnxEnz", "\[Equal]", "EnPrimeXZAveraged"}], "/.", 
         "ReplaceMathieuLabels"}], "/.", "SetTrapParameters"}], "/.", 
       RowBox[{
        RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"expr", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EnYSq", "\[Equal]", "EnPrimeYYAveraged"}], "/.", 
         "ReplaceMathieuLabels"}], "/.", "SetTrapParameters"}], "/.", 
       RowBox[{
        RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"expr", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EnyEnz", "\[Equal]", "EnPrimeYZAveraged"}], "/.", 
         "ReplaceMathieuLabels"}], "/.", "SetTrapParameters"}], "/.", 
       RowBox[{
        RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"expr", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"EnZSq", "\[Equal]", "EnPrimeZZAveraged"}], "/.", 
         "ReplaceMathieuLabels"}], "/.", "SetTrapParameters"}], "/.", 
       RowBox[{
        RowBox[{"tauLock", "[", "expr_", "]"}], "\[RuleDelayed]", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"expr", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}]}]}], "}"}], 
    " ", "/.", " ", "MeanEnergyReplacementRules", " ", 
    "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->{{3.729314716209201*^9, 3.7293147457764893`*^9}, {
  3.729314797733573*^9, 3.729314854208465*^9}, {3.729315090761207*^9, 
  3.7293151076923428`*^9}, {3.729315298745059*^9, 3.729315302641246*^9}, {
  3.7293189047502337`*^9, 3.729318919268866*^9}, {3.729319000491667*^9, 
  3.729319001234892*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.729318892137062*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.729318892208033*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.729318892265731*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: izero\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.729318892269088*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EnXSq", "\[Equal]", 
            RowBox[{
             RowBox[{"0.607529549699737`", " ", "EnxEny"}], "+", 
             RowBox[{"0.31535214366659603`", " ", "EnXSq"}], "+", 
             TemplateBox[{"89"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
             
             RowBox[{"33.46937261305743`", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  RowBox[{
                   OverscriptBox["m", "~"], " ", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 
                    7]& )]}]]}], "-", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}], 
               ")"}]}], "-", 
             RowBox[{"133.87749045222972`", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"0.01989716321425807`", " ", 
                    SubscriptBox["k", "b"], " ", 
                    SubscriptBox["T", "b"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1.`"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"0.17554401771621503`", " ", 
                    SuperscriptBox[
                    OverscriptBox["m", "~"], "4"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "4"]]}], "-", 
                    FractionBox[
                    RowBox[{"0.3504402317077423`", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], "3"]], "+", 
                    FractionBox[
                    RowBox[{"0.3504402317077423`", " ", 
                    SuperscriptBox[
                    OverscriptBox["m", "~"], "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], "2"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4.461430160236908`*^-18", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    SuperscriptBox[
                    OverscriptBox["m", "~"], "4"], " ", 
                    SubscriptBox["m", "i"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "4"]]}], "-", 
                    FractionBox[
                    RowBox[{"2.7755575615628914`*^-17", " ", 
                    SuperscriptBox[
                    OverscriptBox["m", "~"], "3"], " ", 
                    SubscriptBox["k", "b"], " ", 
                    SubscriptBox["T", "b"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "4"]]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 
                    7]& )]}]}], ")"}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    OverscriptBox["m", "~"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"0.18482078846460268`", " ", 
                    SuperscriptBox[
                    OverscriptBox["m", "~"], "8"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "8"]]}], "-", 
                    FractionBox[
                    RowBox[{"0.606316703999165`", " ", 
                    SuperscriptBox[
                    OverscriptBox["m", "~"], "6"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "7"]], "-", 
                    FractionBox[
                    RowBox[{"0.5923927760338171`", " ", 
                    SuperscriptBox[
                    OverscriptBox["m", "~"], "4"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "6"]], "+", 
                    TemplateBox[{"9"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    FractionBox[
                    RowBox[{"0.1727894391793247`", " ", 
                    SuperscriptBox[
                    OverscriptBox["m", "~"], "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "2"]]}], ")"}]}], 
                    ")"}]}], ")"}]}], "-", 
                FractionBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 RowBox[{
                  OverscriptBox["m", "~"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    OverscriptBox["m", "~"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    TemplateBox[{"14"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    FractionBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 
                    7]& )]]}], ")"}]}]]}], ")"}]}]}]}], ",", 
           TemplateBox[{"4"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
              GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
           RowBox[{"EnZSq", "\[Equal]", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
               GrayLevel[0.75], RoundingRadius -> 7]& )]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{64., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 79, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 79, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{54., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 79, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[79]]], "Output",
 CellChangeTimes->{3.729318921928843*^9}]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{{3.729315355121467*^9, 3.729315364150856*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7293154493273153`*^9, 3.729315457157802*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.729315316439486*^9, 3.7293153176557913`*^9}, {
  3.7293154583877583`*^9, 3.729315495233966*^9}, {3.729315536032402*^9, 
  3.729315654573365*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Mathematica", "'"}], "s", " ", "built"}], "-", 
    RowBox[{
    "in", " ", "Solve", " ", "function", " ", "has", " ", "issues", " ", 
     "with", " ", "this", " ", "equation", " ", "set", " ", "and", " ", 
     "sometimes", " ", "fails", " ", "to", " ", "solve", " ", "it", " ", 
     "unless", " ", "the", " ", "mass", " ", "ratio", " ", "is", " ", "set", 
     " ", "to", " ", "a", " ", "numeric", " ", 
     RowBox[{"value", ".", "  ", "\[IndentingNewLine]", "Notice"}], " ", 
     "that", " ", "because", " ", 
     RowBox[{"we", "'"}], "re", " ", "working", " ", "in", " ", "SI", " ", 
     "units", " ", "at", " ", "this", " ", "point", " ", "the", " ", 
     "energies", " ", "are", " ", "returned", " ", "in", " ", 
     RowBox[{"Joules", "."}]}]}], " ", "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MassRatioVal", " ", "=", " ", "0.1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BufferGasTemp", " ", "=", " ", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"EnMeanVal", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["En", "x"], "+", 
        SubscriptBox["En", "y"], "+", 
        SubscriptBox["En", "z"]}], " ", "/.", " ", 
       "MeanEnergyReplacementRules"}], "/.", " ", 
      RowBox[{
       OverscriptBox["m", "~"], " ", "->", " ", "MassRatioVal"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"T", ",", "b"}], "]"}], "\[Rule]", "BufferGasTemp"}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"k", ",", "b"}], "]"}], "\[Rule]", "kbVal"}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"m", ",", "i"}], "]"}], "\[Rule]", 
        RowBox[{"40", " ", "amuVal"}]}], ",", 
       RowBox[{"\[CapitalOmega]", "\[Rule]", 
        RowBox[{"8*^6", "*", "2", " ", "Pi"}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"EnSqMeanVal", " ", "=", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "EnXSq", " ", "+", " ", "EnYSq", " ", "+", " ", "EnZSq", " ", "+", " ", 
       
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"EnxEny", " ", "+", " ", "EnyEnz", " ", "+", " ", "EnxEnz"}],
          ")"}]}]}], " ", "/.", " ", 
      RowBox[{"First", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"MeanEnergySquareEquationSet", " ", "/.", " ", 
          RowBox[{
           OverscriptBox["m", "~"], "\[Rule]", "MassRatioVal"}]}], " ", ",", 
         " ", 
         RowBox[{"MeanEnergySquareEquationSet", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"T", ",", "b"}], "]"}], "\[Rule]", "BufferGasTemp"}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"k", ",", "b"}], "]"}], "\[Rule]", "kbVal"}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"m", ",", "i"}], "]"}], "\[Rule]", 
        RowBox[{"40", " ", "amuVal"}]}], ",", 
       RowBox[{"\[CapitalOmega]", "\[Rule]", 
        RowBox[{"8*^6", "*", "2", " ", "Pi"}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"EnMeanVal", "^", "2"}]}], "-", 
      RowBox[{"6", " ", "EnSqMeanVal"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"EnMeanVal", "^", "2"}]}], "-", 
      RowBox[{"3", " ", "EnSqMeanVal"}]}], ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Finally", ",", " ", 
     RowBox[{
      RowBox[{
      "we", " ", "can", " ", "use", " ", "the", " ", "relation", " ", 
       "between"}], " ", "<", "E", ">", " ", "and", " ", "<", 
      SuperscriptBox["E", "2"], ">", " ", 
      RowBox[{
       RowBox[{"to", " ", "predict", " ", 
        RowBox[{"nT", ".", " ", "Note"}], " ", "that", " ", "if", " ", 
        SubscriptBox["T", "b"], " ", "is", " ", "large", " ", "the", " ", 
        "EMM", " ", "has", " ", "no", " ", "effect", " ", "on", " ", "the", 
        " ", "power"}], "-", 
       RowBox[{"law", " ", "exponent"}], " ", "-", " ", 
       RowBox[{
       "we", " ", "can", " ", "exploit", " ", "this", " ", "to", " ", "get", 
        " ", 
        SubscriptBox["n", "T"], " ", "in", " ", "the", " ", "purely", " ", 
        "thermal", " ", "case", " ", "without", " ", "having", " ", "to", " ",
         "recalculate", " ", "everything", " ", "from", " ", "the", " ", 
        "start", " ", "by", " ", "setting", " ", 
        SubscriptBox["T", "b"], " ", "to", " ", "a", " ", "large", " ", 
        RowBox[{"number", "."}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.729315633101411*^9, 3.729315714132852*^9}, {
  3.729315745274271*^9, 3.7293159773719597`*^9}, {3.729316159100181*^9, 
  3.729316252670515*^9}}],

Cell[BoxData["9.460584003497804`*^-28"], "Output",
 CellChangeTimes->{3.729319034120459*^9}],

Cell[BoxData["1.342050539435392`*^-54"], "Output",
 CellChangeTimes->{3.7293190342173862`*^9}],

Cell[BoxData["10.026322286657017`"], "Output",
 CellChangeTimes->{3.729319034222179*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Calculate", " ", "these", " ", "over", " ", "a", " ", "range", " ", "of", 
   " ", "mass", " ", 
   RowBox[{"ratios", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.729315989965249*^9, 3.7293159961214447`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NTValPredictedTBZero", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"EnMeanVal", " ", "=", " ", "\n", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"En", ",", " ", "x"}], "]"}], " ", "+", " ", 
           RowBox[{"Subscript", "[", 
            RowBox[{"En", ",", " ", "y"}], "]"}], " ", "+", " ", 
           RowBox[{"Subscript", "[", 
            RowBox[{"En", ",", " ", "z"}], "]"}]}], " ", "/.", " ", "\n", 
          "    ", "MeanEnergyReplacementRules"}], " ", "/.", "  ", 
         RowBox[{
          OverscriptBox["m", "~"], " ", "->", " ", "\n", "    ", 
          "MassRatioVal"}]}], " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"T", ",", " ", "b"}], "]"}], " ", "->", " ", "0"}], ",", 
          " ", "\n", "   ", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"k", ",", " ", "b"}], "]"}], " ", "->", " ", "kbVal"}], 
          ",", " ", "\n", "   ", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"m", ",", " ", "i"}], "]"}], " ", "->", " ", 
           RowBox[{"40", " ", "amuVal"}]}], ",", " ", 
          RowBox[{"\[CapitalOmega]", " ", "->", " ", 
           RowBox[{"8*^6", "*", "2", " ", "Pi"}]}]}], "}"}]}]}], ";", "\n", 
      RowBox[{"EnSqMeanVal", " ", "=", "   ", "\n", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
         "EnXSq", " ", "+", " ", "EnYSq", " ", "+", " ", "EnZSq", " ", "+", 
          " ", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
            "EnxEny", " ", "+", " ", "EnyEnz", " ", "+", " ", "EnxEnz"}], 
            ")"}]}]}], " ", "/.", " ", "\n", "   ", 
         RowBox[{"First", "[", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"MeanEnergySquareEquationSet", " ", "/.", " ", "\n", 
             RowBox[{
              OverscriptBox["m", "~"], " ", "->", " ", "MassRatioVal"}]}], 
            " ", ",", " ", "\n", "     ", 
            RowBox[{"MeanEnergySquareEquationSet", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", " ", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], 
        " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"T", ",", " ", "b"}], "]"}], " ", "->", " ", "\n", "0"}], 
          ",", " ", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"k", ",", " ", "b"}], "]"}], " ", "->", " ", "kbVal"}], 
          ",", " ", "\n", "   ", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"m", ",", " ", "i"}], "]"}], " ", "->", " ", 
           RowBox[{"40", " ", "amuVal"}]}], ",", " ", 
          RowBox[{"\[CapitalOmega]", " ", "->", " ", 
           RowBox[{"8*^6", "*", "2", " ", "Pi"}]}]}], "}"}]}]}], ";", "\n", 
      RowBox[{"{", 
       RowBox[{"MassRatioVal", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"EnMeanVal", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"6", " ", "EnSqMeanVal"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"EnMeanVal", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"3", " ", "EnSqMeanVal"}]}], ")"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"MassRatioVal", ",", "0.025", ",", "1.0", ",", "0.025"}], 
      "}"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"NTValPredictedTBLarge", "=", " ", 
  RowBox[{"Table", "[", "\n", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"EnMeanVal", " ", "=", " ", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"En", ",", " ", "x"}], "]"}], " ", "+", " ", 
          RowBox[{"Subscript", "[", 
           RowBox[{"En", ",", " ", "y"}], "]"}], " ", "+", " ", 
          RowBox[{"Subscript", "[", 
           RowBox[{"En", ",", " ", "z"}], "]"}]}], " ", "/.", " ", "\n", 
         "          ", "MeanEnergyReplacementRules"}], " ", "/.", "  ", "\n", 
        
        RowBox[{
         OverscriptBox["m", "~"], " ", "->", " ", "\n", "          ", 
         "MassRatioVal"}]}], " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"T", ",", " ", "b"}], "]"}], " ", "->", " ", "100"}], ",", 
         " ", "\n", "        ", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"k", ",", " ", "b"}], "]"}], " ", "->", " ", "kbVal"}], 
         ",", " ", "\n", "        ", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"m", ",", " ", "i"}], "]"}], " ", "->", " ", 
          RowBox[{"40", " ", "amuVal"}]}], ",", " ", 
         RowBox[{"\[CapitalOmega]", " ", "->", " ", 
          RowBox[{"8*^6", "*", "2", " ", "Pi"}]}]}], "}"}]}]}], ";", "\n", 
     "  ", 
     RowBox[{"EnSqMeanVal", " ", "=", "   ", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{
        "EnXSq", " ", "+", " ", "EnYSq", " ", "+", " ", "EnZSq", " ", "+", 
         " ", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
           "EnxEny", " ", "+", " ", "EnyEnz", " ", "+", " ", "EnxEnz"}], 
           ")"}]}]}], " ", "/.", " ", "\n", "        ", 
        RowBox[{"First", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
           "MeanEnergySquareEquationSet", " ", "/.", " ", "\n", "        ", 
            "\n", 
            RowBox[{
             OverscriptBox["m", "~"], " ", "->", " ", "MassRatioVal"}]}], " ",
            ",", " ", "\n", "            ", 
           RowBox[{"MeanEnergySquareEquationSet", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", " ", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], 
       " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"T", ",", " ", "\n", "       ", "b"}], "]"}], " ", "->", 
          " ", "\n", "     ", "100"}], ",", " ", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"k", ",", " ", "b"}], "]"}], " ", "->", " ", "kbVal"}], 
         ",", " ", "\n", "        ", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"m", ",", " ", "i"}], "]"}], " ", "->", " ", 
          RowBox[{"40", " ", "amuVal"}]}], ",", " ", 
         RowBox[{"\[CapitalOmega]", " ", "->", " ", 
          RowBox[{"8*^6", "*", "2", " ", "Pi"}]}]}], "}"}]}]}], ";", "\n", 
     "  ", 
     RowBox[{"{", 
      RowBox[{"MassRatioVal", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"EnMeanVal", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"6", " ", "EnSqMeanVal"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"EnMeanVal", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
          RowBox[{"3", " ", "EnSqMeanVal"}]}], ")"}]}]}], "}"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
     "MassRatioVal", ",", " ", "0.025", ",", " ", "1.0", ",", " ", "0.025"}], 
     "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.729316001829821*^9, 3.729316130321438*^9}, {
  3.729316264786001*^9, 3.7293162684708443`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.025`", ",", "10.24549336331256`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "10.422861471403888`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07500000000000001`", ",", "10.34196257388488`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "10.026322286657017`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.125`", ",", "9.533629864057808`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "8.93423950591451`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17500000000000002`", ",", "8.29204130157489`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "7.654535706251667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.225`", ",", "7.051470710859013`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "6.498132314548944`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.275`", ",", "5.99985752759791`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", "5.555972903608351`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32500000000000007`", ",", "5.162624824207112`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "4.814584864701904`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37500000000000006`", ",", "4.506299895623764`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "4.232448286546778`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42500000000000004`", ",", "3.9881976802644097`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.45000000000000007`", ",", "3.769293745131743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47500000000000003`", ",", "3.572059538639558`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "3.3933519796902343`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.525`", ",", "3.230501351796098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.55`", ",", "3.081247557128007`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5750000000000001`", ",", "2.943679859034124`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6000000000000001`", ",", "2.8161829894550583`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6250000000000001`", ",", "2.6973904477344566`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.65`", ",", "2.58614479225276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.675`", ",", "2.4814642661959443`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7000000000000001`", ",", "2.3825149399489085`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7250000000000001`", ",", "2.2885875467222903`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7500000000000001`", ",", "2.1990782533046502`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.775`", ",", "2.11347270043196`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "2.03133274463542`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8250000000000001`", ",", "1.9522854247717787`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8500000000000001`", ",", "1.8760137573190816`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8750000000000001`", ",", "1.80224903378958`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "1.7307643517455125`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.925`", ",", "1.6613691590798398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9500000000000001`", ",", "1.5939046308393845`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9750000000000001`", ",", "1.5282397303005184`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "1.464267832507768`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.729319037555171*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.025`", ",", "197.12757724628298`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "94.38082994313719`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07500000000000001`", ",", "60.028968570586095`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "42.95329088104231`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.125`", ",", "32.80809884098623`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "26.1282560902104`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17500000000000002`", ",", "21.425047317574936`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "17.953221548544086`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.225`", ",", "15.298626023086763`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "13.212883236239312`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.275`", ",", "11.538118503203819`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", "10.169275626412235`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.32500000000000007`", ",", "9.033805163980418`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "8.080048875928767`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37500000000000006`", ",", "7.270266543115539`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "6.576276229824789`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42500000000000004`", ",", "5.976632920881247`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45000000000000007`", ",", "5.454747814400042`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47500000000000003`", ",", "4.997601983634757`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "4.594846506191342`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.525`", ",", "4.238160287118971`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.55`", ",", "3.920783588208445`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5750000000000001`", ",", "3.637173770442069`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6000000000000001`", ",", "3.382747575224024`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6250000000000001`", ",", "3.153685679786416`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.65`", ",", "2.9467827258626302`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.675`", ",", "2.7593309986335215`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7000000000000001`", ",", "2.5890293120549437`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7250000000000001`", ",", "2.4339109877832086`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7500000000000001`", ",", "2.2922864470489523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.775`", ",", "2.1626970932554386`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "2.043877995711401`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8250000000000001`", ",", "1.9347274903910219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8500000000000001`", ",", "1.8342822587164953`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8750000000000001`", ",", "1.7416967758774256`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "1.6562262679560673`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.925`", ",", "1.5772125044861753`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9500000000000001`", ",", "1.5040718959321415`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9750000000000001`", ",", "1.4362854753518968`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "1.3733904284803522`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.729319038910331*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"NTValPredictedTBZero", ",", "NTValPredictedTBLarge"}], "}"}], 
   ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<EMM\>\"", ",", "\"\<Thermal\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7293161130300627`*^9, 3.7293161514376173`*^9}, {
  3.7293162598580914`*^9, 3.729316260183309*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.016666666666666666`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQPWsmGNj/nx/rt7FWxQHCX2kvdq3Gp/GGioOJMQhs
tned+m676HqY/E57sU0JslW8Kg4MYHDAXmfGn3fmgsoOYOXGh+2zBX8uDrmn
6JCeBgLH7O9s+JffNlUBqv+kvfLKjbPt5sk5nD0DBvZtse/3bDGRgZp3wV7V
7UCq2D9JqPqL9vxHry279V8c6p7L9kLXf34NsBRzOAfWfsX+3ydT+fZlIlD7
rtmH3njWoeQk7MAINu+GfdaGa1XFbEJQ827aa74uesP2TgBq3m37F/tL9a88
54ead8d+2t1FVc3qfFDz7tl/mtT3efJkHqj7Htj/3MCyc6oqN9T9D+y19feK
C97ghJr/0F7ma6tc6jIOqP5H9l4TFrOt6GGH2vfYvlGs6lNXOxvUfU/sJ9bn
FDpOYYWa98Sef5L3upwNLFDzntov4XjznvMWM9S8Z/Yv6rT+JfMzQ817bi+w
5OYfNn8mqHkv7FP8boVtm84INe+F/coDXAkpLxig5r20t2M7k6jtwAA175X9
zUW2S/pt/ttDzHttr9OYwaDO8s8eYt4be9ffpqLM1/7YQ8x7Yy/j9ver6cbf
9hDz3to3ep+9/H3KL3uIee/sV8SlqSxq+Ak17739rayHDauLf9hDwu+DfY5X
sPSS3O/2AEWkG1I=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.016666666666666666`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBmIQfbzTeKXajKP2BldCyj7NNnNITwOBY/ZLbFY8O59j
6jBrJgictL937UIw2xdDh7NnwMD+7ImpTU9n6DkwgMEF+2x2YY7/OVpQ9Rft
OVx2urQIqzuYGIPAZfvFz+q8V4epOJwDa79iv6FM+KWfoBLUvmv2GikTtP5o
KDgwgs27YZ/fuf7AARFZqHk37UVtlaKl/aSg5t22F2m/Wyr0Qhxq3h17Nynr
zJUXRaHm3bN3674R3/1XGOq+B/Y2bz0K5ROFoO5/YC/XHuj14LMA1PyH9p+T
DU4ejuWH6n9kXxR+vv+dBC/Uvsf2Qus/fr3Lzw113xP7aXFH+vZbcULNe2If
9Tv+EtNkdqh5T+17D+UrygizQc17Zl/h9fd/yDYWqHnP7Z2t3wctq2CGmvfC
3kn2ptusMCaoeS/sN9SaKpn4MkLNe2nffvDJljuRDFDzXtm/zZG7sOTLP3uI
ea/tDRR6oywi/9pDzHtjbyBsX/D37m97iHlv7N9EV8k+r/9lDzHvrb3UkZu6
zjY/7SHmvbPfc9x241qBH1Dz3ttzbW6tYvv9zR4Sfh/sJ6S9t834+dUeAGxM
+Jg=
         "]]}}}, {}}, {DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, AxesOrigin -> {0, 0}, 
     PlotRange -> {{0, 1.}, {0, 22.609168430051966`}}, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], Method -> {}, 
     PlotRange -> {{0, 1.}, {0, 22.609168430051966`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"EMM\"", "\"Thermal\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.3], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.3], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.3], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.3], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.016666666666666666`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.016666666666666666`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.729319040783546*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"A", " ", "more", " ", "in"}], "-", 
     RowBox[{
     "depth", " ", "example", " ", "of", " ", "how", " ", "the", " ", 
      "averaging", " ", "procedure", " ", 
      RowBox[{"works", ".", " ", "For"}], " ", "each", " ", "variable", " ", 
      "in", " ", "turn"}]}], ",", " ", 
    RowBox[{
    "we", " ", "collect", " ", "all", " ", "the", " ", "terms", " ", "with", 
     " ", "some", " ", "dependency", " ", "on", " ", "it"}], ",", " ", 
    RowBox[{
    "making", " ", "use", " ", "of", " ", "the", " ", "fact", " ", "that", 
     " ", "we", " ", "in", " ", "general", " ", "know", " ", "how", " ", 
     "they", " ", "appear", " ", "in", " ", "the", " ", 
     RowBox[{"expression", ".", " ", "This"}], " ", "reduces", " ", "the", 
     " ", "number", " ", "of", " ", "integrations", " ", "that", " ", "needs",
      " ", "to", " ", "be", " ", 
     RowBox[{"done", " ", "--"}], " ", "else"}], ",", " ", 
    RowBox[{
     RowBox[{
     "it", " ", "would", " ", "try", " ", "to", " ", "integrate", " ", 
      "every", " ", "appearance", " ", "of", " ", 
      RowBox[{"Cos", "[", "phi", "]"}], " ", 
      RowBox[{"separately", ".", " ", "\[IndentingNewLine]", "The"}], " ", 
      "\"\<Lock\>\"", " ", "function", " ", "is", " ", "essentially", " ", 
      "just", " ", "there", " ", "to", " ", "tell", " ", "Mathematica", " ", 
      "not", " ", "to", " ", "try", " ", "to", " ", "simplify", " ", 
      "anything", " ", "in", " ", "there", " ", "without", " ", "us", " ", 
      "telling", " ", "it", " ", "to"}], " ", "-", " ", 
     RowBox[{
     "this", " ", "is", " ", "because", " ", "otherwise", " ", "it", " ", 
      "likes", " ", "to", " ", "combine", " ", "trig", " ", "terms", " ", 
      "at", " ", 
      RowBox[{"random", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"EnPrimeXPhiXTerms", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"EnPrimeX", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Phi]", "x"], "]"}], ",", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Phi]", "x"], "]"}]}], "}"}], ",", "Lock"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7293175021988792`*^9, 3.7293176574970417`*^9}, {
  3.729317796596141*^9, 3.729317833689577*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Phi]", "x"], "]"}], "2"], " ", 
           RowBox[{"Lock", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               SubsuperscriptBox["c0", "x", "2"], " ", 
               SubscriptBox["m", "i"], " ", 
               SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"8", " ", 
                   SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                   SubscriptBox["En", "x"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   SubsuperscriptBox["c0", "x", "2"], " ", 
                   SubscriptBox["m", "i"], " ", 
                   SubsuperscriptBox["\[Beta]", "x", "2"]}]], "-", 
                 FractionBox[
                  RowBox[{"16", " ", "rxx", " ", 
                   SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                   SubscriptBox["En", "x"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   SubsuperscriptBox["c0", "x", "2"], " ", 
                   SubscriptBox["m", "i"], " ", 
                   SubsuperscriptBox["\[Beta]", "x", "2"]}]], "+", 
                 FractionBox[
                  RowBox[{"8", " ", 
                   TemplateBox[{"3"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   " ", 
                   SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "2"]}], 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   TemplateBox[{"2"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   " ", 
                   SubsuperscriptBox["\[Beta]", "x", "2"]}]], "+", 
                 TemplateBox[{"21"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "+", 
                 FractionBox[
                  RowBox[{"16", " ", "rxx", " ", 
                   TemplateBox[{"3"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   " ", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   " ", 
                   RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    OverscriptBox["m", "~"]}], ")"}], " ", 
                   SubsuperscriptBox["c0", "x", "2"], " ", 
                   SubscriptBox["m", "i"], " ", 
                   SubsuperscriptBox["\[Beta]", "x", "2"]}]], "+", 
                 FractionBox[
                  RowBox[{"8", " ", 
                   SuperscriptBox[
                    RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                   SubscriptBox["En", "x"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                   SubsuperscriptBox["c0", "x", "2"], " ", 
                   SubscriptBox["m", "i"], " ", 
                   SubsuperscriptBox["\[Beta]", "x", "2"]}]]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
                ")"}]}], ")"}]}], "]"}]}], "+", 
          TemplateBox[{"3"},
           "OutputSizeLimit`Skeleton",
           DisplayFunction->(FrameBox[
             RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
             Background -> GrayLevel[0.75], 
             BaseStyle -> {
              "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
               ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
             ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
             GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Phi]", "x"], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Lock", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 SubsuperscriptBox["c0", "x", "2"], " ", 
                 SubscriptBox["m", "i"], " ", 
                 SubsuperscriptBox["\[Beta]", "x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    TemplateBox[{"4"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}], 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    SubscriptBox["c0", "x"], " ", 
                    SqrtBox[
                    SubscriptBox["m", "i"]], " ", 
                    SubscriptBox["\[Beta]", "x"]}]]}], "+", 
                   TemplateBox[{"217"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}],
                   ")"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "2"]}], "-", 
                   RowBox[{"2", " ", 
                    TemplateBox[{"3"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}],
                    "+", 
                   RowBox[{
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "2"], " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "2"]}]}], ")"}]}], ")"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"Lock", "[", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               "]"}], " ", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}]}], 
            ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{43.1787109375, {1., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{38.345703125, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 88, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{43.16796875, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{70., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 88, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{32.38671875, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 88, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{58.341796875, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[88]]], "Output",
 CellChangeTimes->{3.7293190438268433`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Averaging", " ", "is", " ", "done", " ", "by", " ", "integrating", " ", 
      "the", " ", "product", " ", "of", " ", "the", " ", "expression", " ", 
      "and", " ", "its", " ", "probability", " ", 
      RowBox[{"distribution", ".", " ", 
       SubscriptBox["\[Phi]", "x"]}], " ", "is", " ", "uniform", " ", 
      RowBox[{"on", " ", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "Pi"}]}]}]}], ")"}], " ", "so", " ", "its", " ", 
    "distribution", " ", "is", " ", "just", " ", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "Pi"}], ")"}]}], " ", "in", " ", "this", " ", "interval", 
    " ", "and", " ", "zero", " ", 
    RowBox[{"elsewhere", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"EnPrimeXPhiXIntegrated", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"EnPrimeXPhiXTerms", "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"\[Phi]", ",", "x"}], "]"}], ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7293176651995277`*^9, 3.7293177561526413`*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Lock", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["En", "x"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    OverscriptBox["m", "~"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"rxx", " ", 
                    OverscriptBox["m", "~"]}]}], ")"}], " ", 
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"rxx", " ", 
                    OverscriptBox["m", "~"]}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "rxx"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    OverscriptBox["m", "~"], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"se", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ")"}],
                 "2"]}], ")"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Lock", "[", 
            FractionBox[
             RowBox[{
              SubscriptBox["En", "x"], " ", 
              RowBox[{"(", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               ")"}]}], 
             RowBox[{
              SuperscriptBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               "2"], " ", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}]], 
            "]"}]}], "+", 
          RowBox[{"Lock", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              TemplateBox[{"3"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["vbx", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"ce", "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                 SuperscriptBox["\[CapitalOmega]", "2"]], "-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  TemplateBox[{"2"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  " ", 
                  SuperscriptBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   "2"]}], 
                 SuperscriptBox["\[CapitalOmega]", "2"]], "+", 
                TemplateBox[{"682"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                "+", 
                FractionBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]], 
                "-", 
                FractionBox[
                 RowBox[{"16", " ", 
                  SuperscriptBox["rxz", "2"], " ", 
                  SuperscriptBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   "2"], " ", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  " ", 
                  SubscriptBox["En", "z"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["se", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                    MultilineFunction->None], "[", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "]"}], "2"]}], 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    OverscriptBox["m", "~"]}], ")"}], " ", 
                  SubsuperscriptBox["c0", "z", "2"], " ", 
                  SubscriptBox["m", "i"], " ", 
                  SubsuperscriptBox["\[Beta]", "z", "2"]}]]}], ")"}]}], ")"}],
             "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"se", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                "-", 
                RowBox[{"2", " ", 
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["ce", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
               ")"}]}], ")"}]}], "]"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{43.1787109375, {1., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{38.345703125, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 89, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{43.16796875, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 89, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{32.38671875, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 89, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{58.341796875, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{94., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[89]]], "Output",
 CellChangeTimes->{3.729319050263764*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Finally", ",", " ", 
    RowBox[{"we", " ", "remove", " ", "the", " ", "dummy", " ", 
     RowBox[{"function", ".", " ", "The"}], " ", "expression", " ", "is", " ",
      "then", " ", "ready", " ", "to", " ", "be", " ", "integrated", " ", 
     "over", " ", "the", " ", "next", " ", 
     RowBox[{"variable", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"EnPrimeXPhiXIntegrated", " ", "/.", " ", 
   RowBox[{
    RowBox[{"Lock", "[", "x_", "]"}], " ", "\[RuleDelayed]", 
    "x"}]}]}]], "Input",
 CellChangeTimes->{{3.729317760721849*^9, 3.729317791619954*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["En", "x"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  OverscriptBox["m", "~"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"rxx", " ", 
                   OverscriptBox["m", "~"]}]}], ")"}], " ", 
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"rxx", " ", 
                    OverscriptBox["m", "~"]}]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["ce", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                  "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "rxx"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    OverscriptBox["m", "~"], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["se", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                OverscriptBox["m", "~"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["ce", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}]}], ")"}], 
              "2"]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["En", "x"], " ", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
             ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "2"],
             " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
              ")"}], "2"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             TemplateBox[{"3"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], " ", 
             
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["vbx", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"ce", "[", 
                   RowBox[{
                    SubscriptBox["a", "x"], ",", 
                    SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
                SuperscriptBox["\[CapitalOmega]", "2"]], "-", 
               FractionBox[
                RowBox[{"8", " ", "rxx", " ", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 " ", 
                 SuperscriptBox[
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "2"]}], 
                SuperscriptBox["\[CapitalOmega]", "2"]], "+", 
               TemplateBox[{"682"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               "+", 
               FractionBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]], 
               "-", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["rxz", "2"], " ", 
                 SuperscriptBox[
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "2"], " ", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 " ", 
                 SubscriptBox["En", "z"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["se", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )],
                    MultilineFunction->None], "[", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   "]"}], "2"]}], 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   OverscriptBox["m", "~"]}], ")"}], " ", 
                 SubsuperscriptBox["c0", "z", "2"], " ", 
                 SubscriptBox["m", "i"], " ", 
                 SubsuperscriptBox["\[Beta]", "z", "2"]}]]}], ")"}]}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"se", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["ce", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}], 
               "-", 
               RowBox[{"2", " ", 
                RowBox[{"ce", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                RowBox[{"se", "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["ce", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["se", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SubscriptBox["a", "x"], ",", 
                  SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"ce", "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"], " ", 
                
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["se", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   SubscriptBox["a", "x"], ",", 
                   SubscriptBox["q", "x"], ",", "\[Tau]"}], "]"}], "2"]}]}], 
              ")"}]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{43.1787109375, {1., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{38.345703125, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 90, 26474101812706063427, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{43.16796875, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 90, 26474101812706063427, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{32.38671875, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 90, 26474101812706063427, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{58.341796875, {0., 5.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[90]]], "Output",
 CellChangeTimes->{3.729319050843987*^9}]
}, Open  ]]
},
WindowSize->{1811, 999},
WindowMargins->{{Automatic, 15}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"10.2 for Linux x86 (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1852, 38, 209, "Input"],
Cell[2413, 60, 8414, 203, 297, "Input"],
Cell[CellGroupData[{
Cell[10852, 267, 3198, 87, 144, "Input"],
Cell[14053, 356, 679, 22, 34, "Output"],
Cell[14735, 380, 1123, 40, 36, "Output"],
Cell[15861, 422, 937, 30, 34, "Output"],
Cell[16801, 454, 1381, 48, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18219, 507, 723, 20, 80, "Input"],
Cell[18945, 529, 30479, 725, 441, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49461, 1259, 4131, 113, 143, "Input"],
Cell[53595, 1374, 1038, 32, 56, "Output"],
Cell[54636, 1408, 1076, 33, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55749, 1446, 1832, 47, 123, "Input"],
Cell[57584, 1495, 740, 24, 34, "Output"],
Cell[58327, 1521, 740, 24, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59104, 1550, 3067, 73, 192, "Input"],
Cell[62174, 1625, 4336, 145, 65, "Output"],
Cell[66513, 1772, 3520, 121, 65, "Output"],
Cell[70036, 1895, 133, 3, 32, "Output"],
Cell[70172, 1900, 19004, 564, 249, "Output"]
}, Open  ]],
Cell[89191, 2467, 848, 14, 77, "Input"],
Cell[CellGroupData[{
Cell[90064, 2485, 6103, 150, 209, "Input"],
Cell[96170, 2637, 26317, 750, 511, "Output"]
}, Open  ]],
Cell[122502, 3390, 118, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[122645, 3396, 5065, 127, 364, "Input"],
Cell[127713, 3525, 25782, 601, 257, "Output"],
Cell[153498, 4128, 25451, 595, 259, "Output"],
Cell[178952, 4725, 26265, 606, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205254, 5336, 2093, 53, 165, "Input"],
Cell[207350, 5391, 25782, 601, 257, "Output"],
Cell[233135, 5994, 73, 1, 32, "Output"],
Cell[233211, 5997, 73, 1, 32, "Output"],
Cell[233287, 6000, 73, 1, 32, "Output"],
Cell[233363, 6003, 73, 1, 32, "Output"]
}, Open  ]],
Cell[233451, 6007, 2013, 41, 127, "Input"],
Cell[CellGroupData[{
Cell[235489, 6052, 4541, 121, 210, "Input"],
Cell[240033, 6175, 381, 13, 71, "Output"],
Cell[240417, 6190, 1130, 39, 71, "Output"],
Cell[241550, 6231, 18425, 442, 139, "Output"],
Cell[259978, 6675, 18687, 445, 139, "Output"],
Cell[278668, 7122, 15906, 388, 139, "Output"]
}, Open  ]],
Cell[294589, 7513, 3145, 64, 188, "Input"],
Cell[297737, 7579, 5956, 161, 352, "Input"],
Cell[CellGroupData[{
Cell[303718, 7744, 1495, 28, 99, "Input"],
Cell[305216, 7774, 21532, 565, 200, "Output"],
Cell[326751, 8341, 21532, 565, 200, "Output"],
Cell[348286, 8908, 21498, 563, 200, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369821, 9476, 9533, 246, 541, "Input"],
Cell[379357, 9724, 8438, 264, 158, "Output"],
Cell[387798, 9990, 8440, 264, 162, "Output"],
Cell[396241, 10256, 8438, 264, 156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[404716, 10525, 8102, 208, 368, "Input"],
Cell[412821, 10735, 5821, 186, 119, "Output"],
Cell[418645, 10923, 5821, 186, 121, "Output"],
Cell[424469, 11111, 5822, 186, 119, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430328, 11302, 21197, 538, 1200, "Input"],
Cell[451528, 11842, 1549, 52, 58, "Output"],
Cell[453080, 11896, 1550, 52, 58, "Output"],
Cell[454633, 11950, 1551, 52, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456221, 12007, 4420, 108, 425, "Input"],
Cell[460644, 12117, 17573, 445, 324, "Output"],
Cell[478220, 12564, 11540, 299, 222, "Output"],
Cell[489763, 12865, 10305, 186, 235, "Output"]
}, Open  ]],
Cell[500083, 13054, 10200, 247, 761, "Input"],
Cell[CellGroupData[{
Cell[510308, 13305, 472, 10, 32, "Input"],
Cell[510783, 13317, 28445, 641, 187, "Output"]
}, Open  ]],
Cell[539243, 13961, 893, 17, 99, "Input"],
Cell[CellGroupData[{
Cell[540161, 13982, 1073, 29, 121, "Input"],
Cell[541237, 14013, 18184, 452, 324, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559458, 14470, 4346, 113, 231, "Input"],
Cell[563807, 14585, 583, 11, 23, "Message"],
Cell[564393, 14598, 583, 11, 23, "Message"],
Cell[564979, 14611, 583, 11, 23, "Message"],
Cell[565565, 14624, 534, 11, 23, "Message"],
Cell[566102, 14637, 22959, 509, 235, "Output"]
}, Open  ]],
Cell[589076, 15149, 93, 1, 32, "Input"],
Cell[589172, 15152, 94, 1, 32, "Input"],
Cell[589269, 15155, 194, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[589488, 15162, 5138, 125, 372, "Input"],
Cell[594629, 15289, 92, 1, 34, "Output"],
Cell[594724, 15292, 94, 1, 34, "Output"],
Cell[594821, 15295, 88, 1, 32, "Output"]
}, Open  ]],
Cell[594924, 15299, 256, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[595205, 15309, 7518, 187, 822, "Input"],
Cell[602726, 15498, 3597, 84, 99, "Output"],
Cell[606326, 15584, 3617, 86, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609980, 15675, 419, 11, 32, "Input"],
Cell[610402, 15688, 12365, 255, 243, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622804, 15948, 2357, 50, 165, "Input"],
Cell[625164, 16000, 29188, 649, 195, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[654389, 16654, 1244, 31, 77, "Input"],
Cell[655636, 16687, 26868, 626, 201, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[682541, 17318, 622, 13, 55, "Input"],
Cell[683166, 17333, 26338, 624, 193, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> CollisionsInRFField_MeanEnSq.nb <==
{(4*OverTilde[m]^2*Subscript[c0, x]^4*Subscript[k, b]^2*Subscript[T, b]^2*
    Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2])/
   ((1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (3*\[CapitalOmega]^2*Subscript[c0, x]^4*Subscript[k, b]*Subscript[m, i]*
    Subscript[T, b]*Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (20*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[W, x]^4) + 
  (((\[CapitalOmega]^2*Subscript[c0, x]^4*Subscript[k, b]*Subscript[m, i]*
       Subscript[T, b]*Subscript[\[Beta], x]^4)/OverTilde[m] + 
     (\[CapitalOmega]^2*Subscript[c0, x]^4*Subscript[k, b]*Subscript[m, i]*
       Subscript[T, b]*Subscript[\[Beta], x]^4)/(OverTilde[m]*
       (1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*Subscript[W, x]^4) - 
  (((\[CapitalOmega]^2*Subscript[c0, x]^4*Subscript[k, b]*Subscript[m, i]*
       Subscript[T, b]*Subscript[\[Beta], x]^4)/(OverTilde[m]*
       (1 + OverTilde[m])^3) + (\[CapitalOmega]^2*Subscript[c0, x]^4*
       Subscript[k, b]*Subscript[m, i]*Subscript[T, b]*
       Subscript[\[Beta], x]^4)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (10*Subscript[W, x]^4) + (\[CapitalOmega]^2*OverTilde[m]^3*
    Subscript[c0, x]^4*Subscript[k, b]*Subscript[m, i]*Subscript[T, b]*
    Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (54*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       9*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (3*\[CapitalOmega]^4*Subscript[c0, x]^4*Subscript[m, i]^2*
    Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (16*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       12*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2) + 
       (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)^2)])/
   (160*(1 + OverTilde[m])^2*Subscript[W, x]^4) + 
  ((\[CapitalOmega]^4*Subscript[c0, x]^4*Subscript[m, i]^2*
      Subscript[\[Beta], x]^4 + (\[CapitalOmega]^4*Subscript[c0, x]^4*
       Subscript[m, i]^2*Subscript[\[Beta], x]^4)/(1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (16*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       12*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2) + 
       (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)^2)])/
   (320*Subscript[W, x]^4) - 
  (((\[CapitalOmega]^4*Subscript[c0, x]^4*Subscript[m, i]^2*
       Subscript[\[Beta], x]^4)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^4*Subscript[c0, x]^4*Subscript[m, i]^2*
       Subscript[\[Beta], x]^4)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (16*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       12*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2) + 
       (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)^2)])/
   (80*Subscript[W, x]^4) + 
  (EnXSq*OverTilde[m]^2*tauLock[se[Subscript[a, x], Subscript[q, x], \[Tau]]^
       4*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
       4])/(12*(1 + OverTilde[m])^2*Subscript[W, x]^4) + 
  (3*(EnXSq + EnXSq/(1 + OverTilde[m])^4)*
    tauLock[se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^4])/
   (8*Subscript[W, x]^4) + (3*((EnXSq*OverTilde[m])/(1 + OverTilde[m])^4 + 
     (EnXSq*OverTilde[m]^3)/(1 + OverTilde[m])^4)*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   Subscript[W, x]^4 + (3*(EnXSq/(1 + OverTilde[m])^4 + 
     (EnXSq*OverTilde[m]^2)/(1 + OverTilde[m])^2)*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   (2*Subscript[W, x]^4) + (((EnXSq*OverTilde[m]^2)/(1 + OverTilde[m])^4 + 
     (EnXSq*OverTilde[m]^2)/(1 + OverTilde[m])^2)*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^4)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   Subscript[W, x]^4 + 
  (3*EnXSq*tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^4])/
   (8*Subscript[W, x]^4) + 
  (5*EnXSq*tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^4])/
   (8*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (EnXSq*OverTilde[m]*tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^4])/
   (2*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (10*OverTilde[m]*Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, x], Subscript[q, x], \[Tau]] - 
        ce[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
          Subscript[a, x], Subscript[q, x], \[Tau]])^2])/
   (3*(1 + OverTilde[m])^4*Subscript[W, x]^4) - 
  (OverTilde[m]^2*Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, x], Subscript[q, x], \[Tau]] - 
        ce[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
          Subscript[a, x], Subscript[q, x], \[Tau]])^2])/
   (3*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (3*((Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/OverTilde[m] + 
     (Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   (5*Subscript[W, x]^4) - 
  (12*((Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   (5*Subscript[W, x]^4) + 
  (3*(\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, x]*Subscript[m, i]*
      Subscript[\[Beta], x]^2 + (\[CapitalOmega]^2*Subscript[c0, x]^2*
       Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], x]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(8*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^
         2 + Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(20*Subscript[W, x]^4) - 
  (3*((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], x]^2)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], x]^2)/(1 + OverTilde[m]))*
    tauLock[(8*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^
         2 + Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(5*Subscript[W, x]^4) + 
  (EnXSq*tauLock[se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^4 + 
      18*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   (4*(1 + OverTilde[m])^2*Subscript[W, x]^4) - 
  (5*EnXSq*tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*se[Subscript[a, x], 
        Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
        Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^3])/(2*(1 + OverTilde[m])^3*
    Subscript[W, x]^4) - 
  (EnXSq*OverTilde[m]*tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*se[Subscript[a, x], 
        Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
        Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^3])/((1 + OverTilde[m])^3*
    Subscript[W, x]^4) - 
  (3*EnXSq*tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*se[Subscript[a, x], 
        Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
        Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^3])/(2*(1 + OverTilde[m])*
    Subscript[W, x]^4) + (3*Subscript[c0, x]^2*Subscript[En, x]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], x]^2*
    tauLock[se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      2*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(5*OverTilde[m]*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (3*\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[(8*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^
         2 + Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       2*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2))])/(20*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[4*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]] + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]] + 
      4*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      13*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(15*OverTilde[m]*Subscript[W, x]^4) - 
  (Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[7*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]] + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]] + 
      7*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      19*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(5*OverTilde[m]*(1 + OverTilde[m])^3*Subscript[W, x]^4) - 
  (Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[11*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      50*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]] + 
      50*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]] + 
      11*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      47*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(15*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, x]^4) + 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[2*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       (11*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        2*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*
       (10*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       (10*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
      2*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       (11*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        2*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (94*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        13*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(60*Subscript[W, x]^4) - 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       (66*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        7*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*
       (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       (66*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        7*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (162*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        19*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(20*(1 + OverTilde[m])^3*Subscript[W, x]^4) - 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       (98*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        11*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*
       (38*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        5*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
      10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
       (38*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        5*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       (98*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        11*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (386*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        47*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
          Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
       (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(60*(1 + OverTilde[m])*Subscript[W, x]^4) + 
  (2*EnXSq*OverTilde[m]^3*tauLock[ce[Subscript[a, x], Subscript[q, x], 
       \[Tau]]*se[Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + 3*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(3*(1 + OverTilde[m])^3*Subscript[W, x]^4) - 
  (EnXSq*OverTilde[m]^2*tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (24*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 23*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (23*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 24*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(6*(1 + OverTilde[m])^3*Subscript[W, x]^4) + 
  (Subscript[c0, x]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (70*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*(54*Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         19*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (19*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 54*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(15*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, x]^4) + (OverTilde[m]^3*Subscript[c0, x]^2*Subscript[En, x]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (110*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (81*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 26*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (26*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 81*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(15*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (EnXSq*OverTilde[m]^3*tauLock[
     -6*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      6*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^4 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         4) + ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       (-6*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^4)])/(6*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (EnXSq*OverTilde[m]^2*tauLock[
     9*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^4 + 
      13*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^4 + 
      24*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^4 + 
        3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
         Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^4)])/(12*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (EnXSq*OverTilde[m]^4*tauLock[
     12*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (14*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          4 + 33*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], 
           Subscript[q, x], \[Tau]]^2 + 
        14*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
          4) + ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       (144*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          4 + 48*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], 
           Subscript[q, x], \[Tau]]^2 + 
        19*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
          4) + 3*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
       (3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          4 + 16*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], 
           Subscript[q, x], \[Tau]]^2 + 
        48*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
          4)])/(120*(1 + OverTilde[m])^4*Subscript[W, x]^4) + 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*(46*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 
         7*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
           Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        ((Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
           Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
          (54*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 19*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (432*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 202*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)) + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        ((Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
           Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
          (19*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 54*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (202*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 432*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)))])/(60*(1 + OverTilde[m])^2*
    Subscript[W, x]^4) + 
  (((Subscript[c0, x]^4*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^4)/(OverTilde[m]*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2) + (Subscript[c0, x]^4*Subscript[En, y]*
       Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], x]^4)/
      (OverTilde[m]*(1 + OverTilde[m])^4*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (10*Subscript[W, x]^4) - 
  (2*((Subscript[c0, x]^4*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^4)/(OverTilde[m]*(1 + OverTilde[m])^3*
       Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (Subscript[c0, x]^4*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^4)/(OverTilde[m]*(1 + OverTilde[m])*
       Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*Subscript[W, x]^4) + (9*OverTilde[m]^3*Subscript[c0, x]^4*
    Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (10*(1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[W, x]^4*
    Subscript[\[Beta], y]^2) + (3*Subscript[c0, x]^4*Subscript[En, y]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[W, x]^4*
    Subscript[\[Beta], y]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, x]^4*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], x]^4)/(Subscript[c0, y]^2*Subscript[\[Beta], y]^
        2) + (\[CapitalOmega]^2*Subscript[c0, x]^4*Subscript[En, y]*
       Subscript[m, i]*Subscript[\[Beta], x]^4)/((1 + OverTilde[m])^4*
       Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (40*Subscript[W, x]^4) - 
  (((\[CapitalOmega]^2*Subscript[c0, x]^4*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], x]^4)/((1 + OverTilde[m])^3*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2) + (\[CapitalOmega]^2*Subscript[c0, x]^4*
       Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], x]^4)/
      ((1 + OverTilde[m])*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (10*Subscript[W, x]^4) + (3*\[CapitalOmega]^2*Subscript[c0, x]^4*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (20*(1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[W, x]^4*
    Subscript[\[Beta], y]^2) + 
  (3*((EnxEny*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      (Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (EnxEny*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*Subscript[W, x]^4) - 
  (12*((EnxEny*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (EnxEny*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*Subscript[W, x]^4) + (3*EnxEny*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       2*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*(1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[W, x]^4*
    Subscript[\[Beta], y]^2) + (EnxEny*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(4*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
       4*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       13*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (15*Subscript[c0, y]^2*Subscript[W, x]^4*Subscript[\[Beta], y]^2) - 
  (EnxEny*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(7*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
       7*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       19*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*(1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[W, x]^4*
    Subscript[\[Beta], y]^2) - (EnxEny*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(11*se[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       50*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       50*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]] + 
       11*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       47*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (15*(1 + OverTilde[m])*Subscript[c0, y]^2*Subscript[W, x]^4*
    Subscript[\[Beta], y]^2) + (EnxEny*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (70*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*(54*Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         19*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (19*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 54*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (15*(1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[W, x]^4*
    Subscript[\[Beta], y]^2) + (3*EnYSq*OverTilde[m]^4*Subscript[c0, x]^4*
    Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)^
       2])/(40*(1 + OverTilde[m])^4*Subscript[c0, y]^4*Subscript[W, x]^4*
    Subscript[\[Beta], y]^4) + (OverTilde[m]^3*Subscript[c0, x]^4*
    Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   ((1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[W, x]^4*
    Subscript[\[Beta], z]^2) + (\[CapitalOmega]^2*OverTilde[m]^4*
    Subscript[c0, x]^4*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (40*(1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[W, x]^4*
    Subscript[\[Beta], z]^2) - (4*EnxEnz*OverTilde[m]^2*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*tauLock[ce[Subscript[a, x], Subscript[q, x], 
       \[Tau]]*se[Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[W, x]^4*
    Subscript[\[Beta], z]^2) + (2*EnxEnz*OverTilde[m]^3*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*tauLock[ce[Subscript[a, x], Subscript[q, x], 
       \[Tau]]*se[Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[W, x]^4*
    Subscript[\[Beta], z]^2) + (2*EnxEnz*OverTilde[m]^2*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[W, x]^4*
    Subscript[\[Beta], z]^2) + (EnxEnz*OverTilde[m]^3*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[W, x]^4*
    Subscript[\[Beta], z]^2) + (EnxEnz*OverTilde[m]^4*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (9*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 4*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (4*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 9*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (15*(1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[W, x]^4*
    Subscript[\[Beta], z]^2) + (EnyEnz*OverTilde[m]^4*Subscript[c0, x]^4*
    Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (10*(1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[c0, z]^2*
    Subscript[W, x]^4*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2) + 
  (3*EnZSq*OverTilde[m]^4*Subscript[c0, x]^4*Subscript[\[Beta], x]^4*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)^
       2])/(40*(1 + OverTilde[m])^4*Subscript[c0, z]^4*Subscript[W, x]^4*
    Subscript[\[Beta], z]^4), 
 (13*OverTilde[m]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]^2*
    Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (20*(1 + OverTilde[m])^4*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (41*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]^2*
    Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (10*OverTilde[m]^2*(1 + OverTilde[m])^2*Subscript[W, x]^2*
    Subscript[W, y]^2) + 
  (41*((Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]^2*
       Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      OverTilde[m]^2 + (Subscript[c0, x]^2*Subscript[c0, y]^2*
       Subscript[k, b]^2*Subscript[T, b]^2*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/(OverTilde[m]^2*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (41*((Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]^2*
       Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      (OverTilde[m]^2*(1 + OverTilde[m])^3) + 
     (Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]^2*
       Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      (OverTilde[m]^2*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (15*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
    Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (27*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[W, x]^2*
    Subscript[W, y]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/OverTilde[m] + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (27*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (240*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (27*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
    Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (43*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       34*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       13*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[W, x]^2*
    Subscript[W, y]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/OverTilde[m] + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (43*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       34*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       13*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (240*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (43*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       34*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       13*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (\[CapitalOmega]^4*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[m, i]^2*
    Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (160*(1 + OverTilde[m])^2*Subscript[W, x]^2*Subscript[W, y]^2) + 
  ((\[CapitalOmega]^4*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[m, i]^2*
      Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2 + 
     (\[CapitalOmega]^4*Subscript[c0, x]^2*Subscript[c0, y]^2*
       Subscript[m, i]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (960*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (((\[CapitalOmega]^4*Subscript[c0, x]^2*Subscript[c0, y]^2*
       Subscript[m, i]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      (1 + OverTilde[m])^3 + (\[CapitalOmega]^4*Subscript[c0, x]^2*
       Subscript[c0, y]^2*Subscript[m, i]^2*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (240*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (4*((2*Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]])/
   (3*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (EnXSq*OverTilde[m]^3*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   (6*(1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], x]^2) + 
  (9*((Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/OverTilde[m] + 
     (Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (20*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (EnXSq*OverTilde[m]^2*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], x]^2) + 
  (EnXSq*OverTilde[m]^3*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (6*(1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], x]^2) + 
  (43*Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(60*OverTilde[m]*(1 + OverTilde[m])^4*Subscript[W, x]^2*
    Subscript[W, y]^2) - (11*Subscript[c0, y]^2*Subscript[En, x]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(5*OverTilde[m]*(1 + OverTilde[m])^3*Subscript[W, x]^2*
    Subscript[W, y]^2) + (3*\[CapitalOmega]^2*Subscript[c0, y]^2*
    Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(20*(1 + OverTilde[m])^4*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
      (2*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       5*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + 2*ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2)])/(30*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
      (19*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + 19*ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2)])/(40*(1 + OverTilde[m])^3*Subscript[W, x]^2*
    Subscript[W, y]^2) + (Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (23*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       40*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + 23*ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2)])/(60*OverTilde[m]*Subscript[W, x]^2*
    Subscript[W, y]^2) - (Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (23*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       40*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + 23*ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2)])/(15*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, x]^2*
    Subscript[W, y]^2) - (\[CapitalOmega]^2*Subscript[c0, y]^2*
    Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
      (37*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       70*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + 37*ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2)])/(120*(1 + OverTilde[m])*Subscript[W, x]^2*
    Subscript[W, y]^2) + 
  (43*((Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/OverTilde[m] + 
     (Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(60*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (43*((Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(15*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (EnXSq*OverTilde[m]^2*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2) + ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + 3*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(24*(1 + OverTilde[m])^4*Subscript[c0, x]^2*
    Subscript[W, x]^2*Subscript[W, y]^2*Subscript[\[Beta], x]^2) - 
  (((Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (27*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 17*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (17*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 27*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(15*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (80*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*(81*Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         41*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (41*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 81*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(30*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, y]^2) + 
  (Subscript[c0, y]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (100*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (129*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2 + 79*Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2) + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (79*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 129*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(30*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, y]^2) + 
  (EnXSq*OverTilde[m]^2*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          4 + 3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2))])/(24*(1 + OverTilde[m])^2*
    Subscript[c0, x]^2*Subscript[W, x]^2*Subscript[W, y]^2*
    Subscript[\[Beta], x]^2) + (EnXSq*OverTilde[m]^4*Subscript[c0, y]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (18*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         3*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           4) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         18*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           4))])/(120*(1 + OverTilde[m])^4*Subscript[c0, x]^2*
    Subscript[W, x]^2*Subscript[W, y]^2*Subscript[\[Beta], x]^2) + 
  ((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, x]*Subscript[m, i]*
      Subscript[\[Beta], y]^2 + (\[CapitalOmega]^2*Subscript[c0, y]^2*
       Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], y]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (36*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^
           2*(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2) + 
         7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
            2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2)) + ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (36*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + (27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], 
              \[Tau]]^2 + 7*Derivative[0, 1][Subscript[rf, z]][
              Subscript[g, z], \[Tau]]^2)*(Derivative[0, 0, 1][ce][
             Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
           Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
            2)))])/(240*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], y]^2)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], y]^2)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*(4*Derivative[0, 1][Subscript[rf, y]][
            Subscript[g, y], \[Tau]]^2 + Derivative[0, 1][Subscript[rf, z]][
           Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (72*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (14*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 9*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (54*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 34*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)) + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (72*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (9*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 14*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (34*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 54*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)))])/(120*Subscript[W, x]^2*
    Subscript[W, y]^2) + (\[CapitalOmega]^2*Subscript[c0, y]^2*
    Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (20*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*(4*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 4*Derivative[0, 1][Subscript[rf, y]][
            Subscript[g, y], \[Tau]]^2 + Derivative[0, 1][Subscript[rf, z]][
           Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (21*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 11*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         4*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (27*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (81*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 41*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)) + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 21*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         4*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (17*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 27*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (41*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 81*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)))])/(120*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, y]^2) - 
  (EnYSq*OverTilde[m]^3*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   (6*(1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], y]^2) + 
  (17*((Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/OverTilde[m] + 
     (Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (30*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (9*(EnxEny + EnxEny/(1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (20*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (EnYSq*OverTilde[m]^2*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, y], Subscript[q, y], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], y]^2) + 
  (EnYSq*OverTilde[m]^3*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, y], Subscript[q, y], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (6*(1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], y]^2) + 
  (3*Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(5*OverTilde[m]*(1 + OverTilde[m])^4*Subscript[W, x]^2*
    Subscript[W, y]^2) + (3*\[CapitalOmega]^2*Subscript[c0, x]^2*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
      (se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(20*(1 + OverTilde[m])^4*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (2*Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (2*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       5*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 2*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(15*OverTilde[m]*Subscript[W, x]^2*
    Subscript[W, y]^2) + (\[CapitalOmega]^2*Subscript[c0, x]^2*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
      (2*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       5*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 2*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(30*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (19*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 19*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(10*OverTilde[m]*(1 + OverTilde[m])^3*
    Subscript[W, x]^2*Subscript[W, y]^2) - 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, y]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
      (19*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 19*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(40*(1 + OverTilde[m])^3*Subscript[W, x]^2*
    Subscript[W, y]^2) - (Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (37*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       70*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 37*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(30*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, x]^2*
    Subscript[W, y]^2) - (\[CapitalOmega]^2*Subscript[c0, x]^2*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
      (37*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       70*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 37*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(120*(1 + OverTilde[m])*Subscript[W, x]^2*
    Subscript[W, y]^2) + 
  (3*((Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/OverTilde[m] + 
     (Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(5*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (12*((Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(5*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (EnYSq*OverTilde[m]^2*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2) + ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + 3*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(24*(1 + OverTilde[m])^4*Subscript[c0, y]^2*
    Subscript[W, x]^2*Subscript[W, y]^2*Subscript[\[Beta], y]^2) + 
  (2*Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(27*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         17*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 27*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(15*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, y]^2) + 
  (Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (50*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(51*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         26*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (26*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 51*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(15*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, y]^2) - 
  (((Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, x]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (50*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(68*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         43*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (43*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 68*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(30*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (EnYSq*OverTilde[m]^2*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          4 + 3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2))])/(24*(1 + OverTilde[m])^2*
    Subscript[c0, y]^2*Subscript[W, x]^2*Subscript[W, y]^2*
    Subscript[\[Beta], y]^2) + (EnYSq*OverTilde[m]^4*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (18*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         3*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           4) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         18*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           4))])/(120*(1 + OverTilde[m])^4*Subscript[c0, y]^2*
    Subscript[W, x]^2*Subscript[W, y]^2*Subscript[\[Beta], y]^2) + 
  ((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, y]*Subscript[m, i]*
      Subscript[\[Beta], x]^2 + (\[CapitalOmega]^2*Subscript[c0, x]^2*
       Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], x]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (36*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 27*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^
           2*(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2) + 
         7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
            2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2)) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (36*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 27*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^
           2*(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2) + 
         7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
            2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2)))])/(240*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], x]^2)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], x]^2)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*(4*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + Derivative[0, 1][Subscript[rf, z]][
           Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (72*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (14*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 9*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (54*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 34*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)) + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (72*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (9*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 14*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (34*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 54*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)))])/(120*Subscript[W, x]^2*
    Subscript[W, y]^2) + (\[CapitalOmega]^2*Subscript[c0, x]^2*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*(4*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 4*Derivative[0, 1][Subscript[rf, y]][
            Subscript[g, y], \[Tau]]^2 + Derivative[0, 1][Subscript[rf, z]][
           Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (21*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 11*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         4*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (27*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (81*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 41*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)) + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 21*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         4*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 27*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (41*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 81*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)))])/(120*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, y]^2) - 
  ((EnxEny/(1 + OverTilde[m])^3 + EnxEny/(1 + OverTilde[m]))*
    tauLock[20*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*
       (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2) + ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
          Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
          Subscript[q, y], \[Tau]]*(Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + Derivative[0, 0, 1][se][
            Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
         Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
        ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
         (Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 7*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2) + 
          Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (27*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2)) + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
         (Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (7*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2) + 
          Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 27*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2))) + 
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
          Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
          Subscript[q, y], \[Tau]]*(Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + Derivative[0, 0, 1][se][
            Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
         Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
        ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 7*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2) + 
          Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (27*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2)) + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (7*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2) + 
          Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 27*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2)))])/(15*Subscript[W, x]^2*
    Subscript[W, y]^2) + 
  (EnxEny*tauLock[20*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]]*
       (6*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
          Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
          Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
          Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2*(4*Derivative[0, 0, 1][ce][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][
            Subscript[a, y], Subscript[q, y], \[Tau]]^2) + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 4*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2)) + ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
          Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
          Subscript[q, y], \[Tau]]*
         (4*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
            2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2)*Derivative[0, 0, 1][se][Subscript[a, y], 
          Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2*(Derivative[0, 0, 1][se][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2*(41*Derivative[0, 0, 1][ce][Subscript[
                a, y], Subscript[q, y], \[Tau]]^2 + 
            31*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2) + Derivative[0, 0, 1][ce][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2*(81*Derivative[0, 0, 1][ce][Subscript[
                a, y], Subscript[q, y], \[Tau]]^2 + 
            41*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2)) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
         (Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (31*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 41*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2) + 
          Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (41*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 81*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2))) + 
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
          Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
          Subscript[q, y], \[Tau]]*(Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 4*Derivative[0, 0, 1][se][
             Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
         Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
        ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (41*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 31*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2) + 
          Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (81*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 41*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2)) + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (31*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 41*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2) + 
          Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (41*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + 81*Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2)))])/(30*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, y]^2) + 
  (((Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*
       Subscript[T, b]*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      (OverTilde[m]*Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*
       Subscript[T, b]*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      (OverTilde[m]*(1 + OverTilde[m])^4*Subscript[c0, z]^2*
       Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (3*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (4*((Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*
       Subscript[T, b]*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      (OverTilde[m]*(1 + OverTilde[m])^3*Subscript[c0, z]^2*
       Subscript[\[Beta], z]^2) + (Subscript[c0, x]^2*Subscript[c0, y]^2*
       Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      (OverTilde[m]*(1 + OverTilde[m])*Subscript[c0, z]^2*
       Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (3*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (OverTilde[m]*(1 + OverTilde[m])^2*Subscript[c0, z]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], z]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[En, z]*
       Subscript[m, i]*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      (Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*
       Subscript[En, z]*Subscript[m, i]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/((1 + OverTilde[m])^4*Subscript[c0, z]^2*
       Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (240*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[En, z]*
       Subscript[m, i]*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*
       Subscript[En, z]*Subscript[m, i]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2)/((1 + OverTilde[m])*Subscript[c0, z]^2*
       Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[En, z]*
    Subscript[m, i]*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (40*(1 + OverTilde[m])^2*Subscript[c0, z]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], z]^2) + 
  (7*((EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      (Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (((EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])*Subscript[c0, z]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*(14*Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         9*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (9*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 14*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (30*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (20*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*(21*Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         11*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 21*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (30*(1 + OverTilde[m])^2*Subscript[c0, z]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], z]^2) + 
  (7*((EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      (Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, y]^2) - 
  (((EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])*Subscript[c0, z]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(14*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         9*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (9*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 14*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (30*Subscript[W, x]^2*Subscript[W, y]^2) + 
  (EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(21*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         11*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 21*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (30*(1 + OverTilde[m])^2*Subscript[c0, z]^2*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], z]^2) + 
  (EnZSq*OverTilde[m]^4*Subscript[c0, x]^2*Subscript[c0, y]^2*
    Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)^
       2])/(40*(1 + OverTilde[m])^4*Subscript[c0, z]^4*Subscript[W, x]^2*
    Subscript[W, y]^2*Subscript[\[Beta], z]^4), 
 (OverTilde[m]*Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], x]^2*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   ((1 + OverTilde[m])^2*Subscript[W, x]^2) + 
  (13*OverTilde[m]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
    Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (20*(1 + OverTilde[m])^4*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (41*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
    Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (10*OverTilde[m]^2*(1 + OverTilde[m])^2*Subscript[W, x]^2*
    Subscript[W, z]^2) + 
  (41*((Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
       Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      OverTilde[m]^2 + (Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[k, b]^2*Subscript[T, b]^2*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]^2*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (41*((Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
       Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]^2*(1 + OverTilde[m])^3) + 
     (Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
       Subscript[T, b]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]^2*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (15*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (\[CapitalOmega]^2*OverTilde[m]^2*Subscript[c0, x]^2*Subscript[En, z]*
    Subscript[m, i]*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (3*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2)])/
   (16*(1 + OverTilde[m])^2*Subscript[W, x]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]*
    Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[W, x]^2*
    Subscript[W, z]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (240*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (7*\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]*
    Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (9*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       2*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       9*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[W, x]^2*
    Subscript[W, z]^2) + 
  (7*((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[k, b]*Subscript[m, i]*Subscript[T, b]*
       Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (9*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       2*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       9*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (240*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (7*((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[k, b]*Subscript[m, i]*Subscript[T, b]*
       Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]*(1 + OverTilde[m])^3) + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (9*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       2*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       9*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (\[CapitalOmega]^4*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[m, i]^2*
    Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         27*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (160*(1 + OverTilde[m])^2*Subscript[W, x]^2*Subscript[W, z]^2) + 
  ((\[CapitalOmega]^4*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[m, i]^2*
      Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2 + 
     (\[CapitalOmega]^4*Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[m, i]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         27*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (960*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (((\[CapitalOmega]^4*Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[m, i]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (1 + OverTilde[m])^3 + (\[CapitalOmega]^4*Subscript[c0, x]^2*
       Subscript[c0, z]^2*Subscript[m, i]^2*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         27*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (240*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (2*((Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^2))*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]])/
   (3*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (EnXSq*OverTilde[m]^3*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   (6*(1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], x]^2) + 
  (3*EnxEnz*OverTilde[m]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (4*(1 + OverTilde[m])^2*Subscript[W, x]^2) + 
  (7*((Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (EnXSq*OverTilde[m]^2*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], x]^2) + 
  (EnXSq*OverTilde[m]^3*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (6*(1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], x]^2) + 
  ((EnxEnz/(1 + OverTilde[m])^2 + (EnxEnz*OverTilde[m])/(1 + OverTilde[m])^2)*
    tauLock[se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2])/
   Subscript[W, x]^2 + (43*Subscript[c0, z]^2*Subscript[En, x]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(60*OverTilde[m]*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (21*Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(20*OverTilde[m]*(1 + OverTilde[m])^4*Subscript[W, x]^2*
    Subscript[W, z]^2) + (3*\[CapitalOmega]^2*Subscript[c0, z]^2*
    Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(20*(1 + OverTilde[m])^4*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
      (2*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       5*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + 2*ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2)])/(30*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (7*Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (13*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + 13*ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2)])/(30*OverTilde[m]*(1 + OverTilde[m])^3*
    Subscript[W, x]^2*Subscript[W, z]^2) - 
  (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
      (19*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + 19*ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2)])/(40*(1 + OverTilde[m])^3*Subscript[W, x]^2*
    Subscript[W, z]^2) - (\[CapitalOmega]^2*Subscript[c0, z]^2*
    Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
      (37*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       70*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + 37*ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2)])/(120*(1 + OverTilde[m])*Subscript[W, x]^2*
    Subscript[W, z]^2) - (Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (71*se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       110*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       71*ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(30*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, x]^2*
    Subscript[W, z]^2) + 
  (21*((Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(20*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (21*((Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
         2)])/(5*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (EnXSq*OverTilde[m]^2*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2) + ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          2 + 3*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(24*(1 + OverTilde[m])^4*Subscript[c0, x]^2*
    Subscript[W, x]^2*Subscript[W, z]^2*Subscript[\[Beta], x]^2) - 
  (((Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*(14*Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         9*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (9*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 14*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(30*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (21*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 11*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 21*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))])/(30*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, z]^2) + 
  (Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (160*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (189*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2 + 109*Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2) + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (109*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2 + 189*Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2))])/(30*OverTilde[m]*
    (1 + OverTilde[m])^2*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (EnXSq*OverTilde[m]^2*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
           \[Tau]]^2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
          4 + 3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2))])/(24*(1 + OverTilde[m])^2*
    Subscript[c0, x]^2*Subscript[W, x]^2*Subscript[W, z]^2*
    Subscript[\[Beta], x]^2) + (EnXSq*OverTilde[m]^4*Subscript[c0, z]^2*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (18*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         3*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           4) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         18*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           4))])/(120*(1 + OverTilde[m])^4*Subscript[c0, x]^2*
    Subscript[W, x]^2*Subscript[W, z]^2*Subscript[\[Beta], x]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], z]^2)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], z]^2)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*(Derivative[0, 1][Subscript[rf, y]][
           Subscript[g, y], \[Tau]]^2 + 4*Derivative[0, 1][Subscript[rf, z]][
            Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (72*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (14*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 9*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         2*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (27*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)) + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (72*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (9*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 14*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (34*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 54*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)))])/(120*Subscript[W, x]^2*
    Subscript[W, z]^2) + (\[CapitalOmega]^2*Subscript[c0, z]^2*
    Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (20*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*(4*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + Derivative[0, 1][Subscript[rf, y]][
           Subscript[g, y], \[Tau]]^2 + 4*Derivative[0, 1][Subscript[rf, z]][
            Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (21*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 11*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         4*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (27*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (81*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 41*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)) + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 21*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         4*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (17*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 27*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (41*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
              \[Tau]]^2 + 81*Derivative[0, 0, 1][se][Subscript[a, x], 
              Subscript[q, x], \[Tau]]^2)))])/(120*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, z]^2) + 
  ((\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, x]*Subscript[m, i]*
      Subscript[\[Beta], z]^2 + (\[CapitalOmega]^2*Subscript[c0, z]^2*
       Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], z]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (36*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + (7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^
             2 + 27*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], 
              \[Tau]]^2)*(Derivative[0, 0, 1][ce][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2 + Derivative[0, 0, 1][se][
             Subscript[a, x], Subscript[q, x], \[Tau]]^2)) + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
            2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2) + 9*(4*Derivative[0, 1][Subscript[rf, x]][
              Subscript[g, x], \[Tau]]^2*Derivative[0, 0, 1][se][
              Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
           3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
            (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
               \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[
                q, x], \[Tau]]^2))))])/(240*Subscript[W, x]^2*
    Subscript[W, z]^2) + (EnyEnz*OverTilde[m]^2*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (4*(1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[W, x]^2*
    Subscript[\[Beta], y]^2) + (2*Subscript[c0, x]^2*Subscript[c0, z]^2*
    Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], x]^2*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (OverTilde[m]*(1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], y]^2) + 
  (((Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*
       Subscript[T, b]*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]*Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*
       Subscript[T, b]*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]*(1 + OverTilde[m])^4*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (3*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (4*((Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*
       Subscript[T, b]*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]*(1 + OverTilde[m])^3*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2) + (Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]*(1 + OverTilde[m])*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (3*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[En, y]*
    Subscript[m, i]*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (40*(1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], y]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[En, y]*
       Subscript[m, i]*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      (Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/((1 + OverTilde[m])^4*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (240*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[En, y]*
       Subscript[m, i]*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2)/((1 + OverTilde[m])*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (7*((EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      (Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (60*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (((EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (10*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*(14*Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         9*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (9*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 14*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (30*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (20*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*se[Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, x], 
         Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]] + ce[Subscript[a, x], Subscript[q, x], 
          \[Tau]]^2*(21*Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 
         11*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 21*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (30*(1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], y]^2) + 
  (EnYSq*OverTilde[m]^4*Subscript[c0, x]^2*Subscript[c0, z]^2*
    Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)^
       2])/(40*(1 + OverTilde[m])^4*Subscript[c0, y]^4*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], y]^4) - 
  (EnZSq*OverTilde[m]^3*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2])/
   (6*(1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], z]^2) - 
  (EnZSq*OverTilde[m]^2*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, z], Subscript[q, z], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], z]^2) + 
  (EnZSq*OverTilde[m]^3*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
      (ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, z], Subscript[q, z], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (6*(1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], z]^2) + 
  (21*Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(20*OverTilde[m]*(1 + OverTilde[m])^4*Subscript[W, x]^2*
    Subscript[W, z]^2) + 
  (7*((Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^4) + 
     (Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(60*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (7*((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], x]^2)/(1 + OverTilde[m])^4 + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], x]^2)/(1 + OverTilde[m])^2)*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(240*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (3*\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (3*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       4*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(80*(1 + OverTilde[m])^4*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (2*(EnxEnz/(1 + OverTilde[m])^2 + EnxEnz/(1 + OverTilde[m]))*
    tauLock[ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
      se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, x], Subscript[q, x], \[Tau]]*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(3*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (9*EnxEnz*tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(20*(1 + OverTilde[m])^4*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (7*((EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(60*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       65*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*OverTilde[m]*Subscript[W, x]^2*
    Subscript[W, z]^2) - 
  (3*EnxEnz*tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       5*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(10*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (3*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       20*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 3*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(15*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, x]^2*
    Subscript[W, z]^2) + (EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (3*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       20*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 3*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(15*(1 + OverTilde[m])*Subscript[c0, y]^2*
    Subscript[W, x]^2*Subscript[W, z]^2*Subscript[\[Beta], y]^2) - 
  (Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (4*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       15*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 4*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*OverTilde[m]*Subscript[W, x]^2*
    Subscript[W, z]^2) - (EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (4*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       15*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 4*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*Subscript[c0, y]^2*Subscript[W, x]^2*
    Subscript[W, z]^2*Subscript[\[Beta], y]^2) - 
  (Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (9*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 9*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*OverTilde[m]*(1 + OverTilde[m])^3*
    Subscript[W, x]^2*Subscript[W, z]^2) - 
  (EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (9*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 9*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*(1 + OverTilde[m])^3*Subscript[c0, y]^2*
    Subscript[W, x]^2*Subscript[W, z]^2*Subscript[\[Beta], y]^2) - 
  (7*Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (13*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 13*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*OverTilde[m]*(1 + OverTilde[m])^3*
    Subscript[W, x]^2*Subscript[W, z]^2) - 
  (Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (13*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       100*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       13*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(15*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, x]^2*
    Subscript[W, z]^2) + 
  (7*((Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/OverTilde[m] + 
     (Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(6*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (14*((Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], x]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(3*Subscript[W, x]^2*Subscript[W, z]^2) + 
  ((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
      Subscript[\[Beta], x]^2 + (\[CapitalOmega]^2*Subscript[c0, x]^2*
       Subscript[En, z]*Subscript[m, i]*Subscript[\[Beta], x]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (27*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(240*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], x]^2)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], x]^2)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (27*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(60*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (9*(EnxEnz + EnxEnz/(1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(20*Subscript[W, x]^2*Subscript[W, z]^2) - 
  ((EnxEnz/(1 + OverTilde[m])^3 + EnxEnz/(1 + OverTilde[m]))*
    tauLock[(20*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
        se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, x], Subscript[q, x], \[Tau]] + 
       ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (27*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 17*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2) + se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
        (17*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 27*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2))*(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(15*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (7*((EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      (Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(60*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (7*((EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2)/
      ((1 + OverTilde[m])*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(15*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (7*Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (3*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       5*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 3*se[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, z]^2) + 
  (7*EnyEnz*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (3*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       5*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 3*se[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*(1 + OverTilde[m])^2*Subscript[c0, y]^2*
    Subscript[W, x]^2*Subscript[W, z]^2*Subscript[\[Beta], y]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (11*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
         37*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*(13*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 4*Derivative[0, 1][Subscript[rf, y]][
            Subscript[g, y], \[Tau]]^2 + 7*Derivative[0, 1][Subscript[rf, z]][
            Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (11*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
         37*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(120*(1 + OverTilde[m])*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (9*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         4*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
         8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       5*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*(9*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 3*Derivative[0, 1][Subscript[rf, y]][
            Subscript[g, y], \[Tau]]^2 + 4*Derivative[0, 1][Subscript[rf, z]][
            Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (9*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         4*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
         8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(120*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (34*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         9*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         57*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*(4*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + Derivative[0, 1][Subscript[rf, y]][
           Subscript[g, y], \[Tau]]^2 + 3*Derivative[0, 1][Subscript[rf, z]][
            Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (34*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         9*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         57*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(120*(1 + OverTilde[m])^3*Subscript[W, x]^2*
    Subscript[W, z]^2) + (EnZSq*OverTilde[m]^2*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2) + ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + 3*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2))])/(24*(1 + OverTilde[m])^4*Subscript[c0, z]^2*
    Subscript[W, x]^2*Subscript[W, z]^2*Subscript[\[Beta], z]^2) + 
  (Subscript[c0, x]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (410*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (378*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2 + 173*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2) + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (173*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2 + 378*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2))])/(60*OverTilde[m]*
    (1 + OverTilde[m])^2*Subscript[W, x]^2*Subscript[W, z]^2) + 
  (EnZSq*OverTilde[m]^2*Subscript[c0, x]^2*Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2) + se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          4 + 3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2))])/(24*(1 + OverTilde[m])^2*
    Subscript[c0, z]^2*Subscript[W, x]^2*Subscript[W, z]^2*
    Subscript[\[Beta], z]^2) + 
  (EnxEnz*tauLock[-60*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]]*(Subscript[W, z]^2 + 
        2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
          Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
          Subscript[q, z], \[Tau]]) + 
      ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2) - 10*ce[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*se[Subscript[a, z], Subscript[q, z], 
          \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
          \[Tau]]*(13*Derivative[0, 0, 1][ce][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2 + 7*Derivative[0, 0, 1][se][
             Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (11*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2)*Derivative[0, 0, 1][se][
           Subscript[a, z], Subscript[q, z], \[Tau]]^2) + 
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + 11*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2) - 10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
         se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, z], Subscript[q, z], \[Tau]]*
         (7*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
            2 + 13*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2)*Derivative[0, 0, 1][se][Subscript[a, z], 
          Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2*(Derivative[0, 0, 1][ce][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2 + 11*Derivative[0, 0, 1][se][
             Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2)])/(30*(1 + OverTilde[m])*Subscript[W, x]^2*Subscript[W, z]^2) - 
  (EnxEnz*tauLock[20*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]]*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2) + ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (17*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2 + 7*Derivative[0, 0, 1][se][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2) + 20*ce[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*se[Subscript[a, z], Subscript[q, z], 
          \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
          \[Tau]]*(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
            Subscript[q, x], \[Tau]]^2)*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]] + 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (17*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2 + 7*Derivative[0, 0, 1][se][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2)*Derivative[0, 0, 1][se][
           Subscript[a, z], Subscript[q, z], \[Tau]]^2) + 
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (7*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
            2 + 17*Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2) + 20*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
         se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, z], Subscript[q, z], \[Tau]]*
         (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], 
            \[Tau]]^2)*Derivative[0, 0, 1][se][Subscript[a, z], 
          Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2*(7*Derivative[0, 0, 1][ce][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2 + 17*Derivative[0, 0, 1][se][
             Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2)])/(15*(1 + OverTilde[m])^3*Subscript[W, x]^2*
    Subscript[W, z]^2) + (EnZSq*OverTilde[m]^4*Subscript[c0, x]^2*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (18*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2 + 
         3*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           4) + se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2 + 
         18*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           4))])/(120*(1 + OverTilde[m])^4*Subscript[c0, z]^2*
    Subscript[W, x]^2*Subscript[W, z]^2*Subscript[\[Beta], z]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, x]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], x]^2*
    tauLock[(ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       se[Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*(25*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 7*Derivative[0, 1][Subscript[rf, y]][
            Subscript[g, y], \[Tau]]^2 + 
         16*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (42*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^
           2*(27*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (162*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 37*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2)) + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (42*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^
           2*(17*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 27*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (37*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 162*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2)))])/(240*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, z]^2) + 
  (EnxEnz*tauLock[80*ce[Subscript[a, x], Subscript[q, x], \[Tau]]*
       se[Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, x], Subscript[q, x], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, x], Subscript[q, x], \[Tau]]*
       (2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + 3*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
         se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]] + 
        2*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2) + ce[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
          Subscript[q, z], \[Tau]]*
         (25*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2 + 13*Derivative[0, 0, 1][se][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2)*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]] + 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (82*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2) + 
          Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (162*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 37*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2)) + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (17*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 82*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2) + 
          Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (37*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 162*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2))) + 
      se[Subscript[a, x], Subscript[q, x], \[Tau]]^2*
       (10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
          Subscript[q, z], \[Tau]]*
         (13*Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
             \[Tau]]^2 + 25*Derivative[0, 0, 1][se][Subscript[a, x], 
             Subscript[q, x], \[Tau]]^2)*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]] + 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (82*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2) + 
          Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (162*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 37*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2)) + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (17*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 82*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2) + 
          Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2*
           (37*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 162*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2)))])/(60*(1 + OverTilde[m])^2*
    Subscript[W, x]^2*Subscript[W, z]^2), 
 (4*OverTilde[m]^2*Subscript[c0, y]^4*Subscript[k, b]^2*Subscript[T, b]^2*
    Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2])/
   ((1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (27*\[CapitalOmega]^4*OverTilde[m]^4*Subscript[c0, y]^4*Subscript[m, i]^2*
    Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2)^2])/
   (4096*(1 + OverTilde[m])^4*Subscript[W, y]^4) - 
  (3*\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[k, b]*Subscript[m, i]*
    Subscript[T, b]*Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (213*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 - 
       249*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
       64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (1280*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[W, y]^4) - 
  (((\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[k, b]*Subscript[m, i]*
       Subscript[T, b]*Subscript[\[Beta], y]^4)/OverTilde[m] + 
     (\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[k, b]*Subscript[m, i]*
       Subscript[T, b]*Subscript[\[Beta], y]^4)/(OverTilde[m]*
       (1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (213*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 - 
       249*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
       64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (2560*Subscript[W, y]^4) + 
  (((\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[k, b]*Subscript[m, i]*
       Subscript[T, b]*Subscript[\[Beta], y]^4)/(OverTilde[m]*
       (1 + OverTilde[m])^3) + (\[CapitalOmega]^2*Subscript[c0, y]^4*
       Subscript[k, b]*Subscript[m, i]*Subscript[T, b]*
       Subscript[\[Beta], y]^4)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (213*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 - 
       249*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
       64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (640*Subscript[W, y]^4) + (\[CapitalOmega]^2*OverTilde[m]^3*
    Subscript[c0, y]^4*Subscript[k, b]*Subscript[m, i]*Subscript[T, b]*
    Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (3*\[CapitalOmega]^2*OverTilde[m]^3*Subscript[c0, y]^4*Subscript[k, b]*
    Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (263*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       1069*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       128*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (2560*(1 + OverTilde[m])^4*Subscript[W, y]^4) - 
  (3*\[CapitalOmega]^4*Subscript[c0, y]^4*Subscript[m, i]^2*
    Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (71*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 - 
       889*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 - 
       768*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 - 
       64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 - 
       2*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (249*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (10240*(1 + OverTilde[m])^2*Subscript[W, y]^4) - 
  ((\[CapitalOmega]^4*Subscript[c0, y]^4*Subscript[m, i]^2*
      Subscript[\[Beta], y]^4 + (\[CapitalOmega]^4*Subscript[c0, y]^4*
       Subscript[m, i]^2*Subscript[\[Beta], y]^4)/(1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (71*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 - 
       889*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 - 
       768*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 - 
       64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 - 
       2*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (249*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (20480*Subscript[W, y]^4) + 
  (((\[CapitalOmega]^4*Subscript[c0, y]^4*Subscript[m, i]^2*
       Subscript[\[Beta], y]^4)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^4*Subscript[c0, y]^4*Subscript[m, i]^2*
       Subscript[\[Beta], y]^4)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (71*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 - 
       889*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 - 
       768*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 - 
       64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 - 
       2*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (249*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (5120*Subscript[W, y]^4) + 
  (EnYSq*OverTilde[m]^2*tauLock[se[Subscript[a, y], Subscript[q, y], \[Tau]]^
       4*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
       4])/(12*(1 + OverTilde[m])^2*Subscript[W, y]^4) + 
  (3*(EnYSq + EnYSq/(1 + OverTilde[m])^4)*
    tauLock[se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
      Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^4])/
   (8*Subscript[W, y]^4) + (853*OverTilde[m]^3*Subscript[c0, y]^4*
    Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (640*(1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[W, y]^4*
    Subscript[\[Beta], x]^2) - (639*Subscript[c0, y]^4*Subscript[En, x]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (320*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[c0, x]^2*
    Subscript[W, y]^4*Subscript[\[Beta], x]^2) - 
  (213*((Subscript[c0, y]^4*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^4)/(OverTilde[m]*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2) + (Subscript[c0, y]^4*Subscript[En, x]*
       Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^4)/
      (OverTilde[m]*(1 + OverTilde[m])^4*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (640*Subscript[W, y]^4) + 
  (213*((Subscript[c0, y]^4*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^4)/(OverTilde[m]*(1 + OverTilde[m])^3*
       Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (Subscript[c0, y]^4*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^4)/(OverTilde[m]*(1 + OverTilde[m])*
       Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (160*Subscript[W, y]^4) + (27*\[CapitalOmega]^2*OverTilde[m]^4*
    Subscript[c0, y]^4*Subscript[En, x]*Subscript[m, i]*
    Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (3*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (512*(1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[W, y]^4*
    Subscript[\[Beta], x]^2) - (3*\[CapitalOmega]^2*Subscript[c0, y]^4*
    Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (213*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 - 
       249*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
       64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (1280*(1 + OverTilde[m])^2*Subscript[c0, x]^2*Subscript[W, y]^4*
    Subscript[\[Beta], x]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], y]^4)/(Subscript[c0, x]^2*Subscript[\[Beta], x]^
        2) + (\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[En, x]*
       Subscript[m, i]*Subscript[\[Beta], y]^4)/((1 + OverTilde[m])^4*
       Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (213*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 - 
       249*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
       64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (2560*Subscript[W, y]^4) + 
  (((\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], y]^4)/((1 + OverTilde[m])^3*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2) + (\[CapitalOmega]^2*Subscript[c0, y]^4*
       Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], y]^4)/
      ((1 + OverTilde[m])*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (213*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 - 
       249*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
       64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (640*Subscript[W, y]^4) + (3*EnXSq*OverTilde[m]^4*Subscript[c0, y]^4*
    Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)^
       2])/(40*(1 + OverTilde[m])^4*Subscript[c0, x]^4*Subscript[W, y]^4*
    Subscript[\[Beta], x]^4) + 
  (3*((EnYSq*OverTilde[m])/(1 + OverTilde[m])^4 + (EnYSq*OverTilde[m]^3)/
      (1 + OverTilde[m])^4)*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
      se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
      Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   Subscript[W, y]^4 + (3*(EnYSq/(1 + OverTilde[m])^4 + 
     (EnYSq*OverTilde[m]^2)/(1 + OverTilde[m])^2)*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
      se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
      Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   (2*Subscript[W, y]^4) + (((EnYSq*OverTilde[m]^2)/(1 + OverTilde[m])^4 + 
     (EnYSq*OverTilde[m]^2)/(1 + OverTilde[m])^2)*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^4)*
      Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   Subscript[W, y]^4 + 
  (3*EnYSq*tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^4])/
   (8*Subscript[W, y]^4) + 
  (5*EnYSq*tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^4])/
   (8*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (EnYSq*OverTilde[m]*tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^4])/
   (2*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (10*OverTilde[m]*Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, y], Subscript[q, y], \[Tau]] - 
        ce[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
          Subscript[a, y], Subscript[q, y], \[Tau]])^2])/
   (3*(1 + OverTilde[m])^4*Subscript[W, y]^4) - 
  (OverTilde[m]^2*Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, y], Subscript[q, y], \[Tau]] - 
        ce[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
          Subscript[a, y], Subscript[q, y], \[Tau]])^2])/
   (3*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (27*\[CapitalOmega]^2*OverTilde[m]^4*Subscript[c0, y]^2*Subscript[En, y]*
    Subscript[m, i]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (512*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (27*EnxEny*OverTilde[m]^4*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (128*(1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[W, y]^4*
    Subscript[\[Beta], x]^2) + 
  (249*((Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/OverTilde[m] + 
     (Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   (640*Subscript[W, y]^4) - 
  (249*((Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   (160*Subscript[W, y]^4) + 
  (3*(\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, y]*Subscript[m, i]*
      Subscript[\[Beta], y]^2 + (\[CapitalOmega]^2*Subscript[c0, y]^2*
       Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], y]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(83*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^
         2 + 889*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^
         2 + 128*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^
         2)*(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(2560*Subscript[W, y]^4) - 
  (3*((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], y]^2)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], y]^2)/(1 + OverTilde[m]))*
    tauLock[(83*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^
         2 + 889*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^
         2 + 128*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^
         2)*(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(640*Subscript[W, y]^4) + 
  (249*((EnxEny*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      (Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (EnxEny*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(640*Subscript[W, y]^4) - 
  (249*((EnxEny*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (EnxEny*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(160*Subscript[W, y]^4) + 
  (EnYSq*tauLock[se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^4 + 
      18*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   (4*(1 + OverTilde[m])^2*Subscript[W, y]^4) - 
  (5*EnYSq*tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
      ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*se[Subscript[a, y], 
        Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
        Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^3])/(2*(1 + OverTilde[m])^3*
    Subscript[W, y]^4) - 
  (EnYSq*OverTilde[m]*tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
      ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*se[Subscript[a, y], 
        Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
        Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^3])/((1 + OverTilde[m])^3*
    Subscript[W, y]^4) - 
  (3*EnYSq*tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
      ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*se[Subscript[a, y], 
        Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
        Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^3])/(2*(1 + OverTilde[m])*
    Subscript[W, y]^4) + (Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[53*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 - 
      1600*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, y], Subscript[q, y], \[Tau]] - 
      1600*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*Derivative[0, 0, 1][ce][
        Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, y], Subscript[q, y], \[Tau]] + 
      53*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 - 
      694*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(480*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, y]^4) + 
  (EnxEny*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (53*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 - 
       1600*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] - 
       1600*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
       53*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 - 
       694*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2))])/(480*(1 + OverTilde[m])*Subscript[c0, x]^2*
    Subscript[W, y]^4*Subscript[\[Beta], x]^2) + 
  (249*Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      2*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(640*OverTilde[m]*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (3*\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, y]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[(83*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^
         2 + 889*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^
         2 + 128*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^
         2)*(se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       2*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2))])/(2560*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (249*EnxEny*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       2*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2))])/(640*(1 + OverTilde[m])^4*Subscript[c0, x]^2*
    Subscript[W, y]^4*Subscript[\[Beta], x]^2) - 
  (Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[89*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      320*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, y], Subscript[q, y], \[Tau]] + 
      320*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*Derivative[0, 0, 1][ce][
        Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, y], Subscript[q, y], \[Tau]] + 
      89*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      338*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(160*OverTilde[m]*(1 + OverTilde[m])^3*Subscript[W, y]^4) - 
  (EnxEny*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (89*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       320*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       320*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
       89*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       338*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2))])/(160*(1 + OverTilde[m])^3*Subscript[c0, x]^2*
    Subscript[W, y]^4*Subscript[\[Beta], x]^2) + 
  (Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[107*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      1280*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, y], Subscript[q, y], \[Tau]] + 
      1280*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*Derivative[0, 0, 1][ce][
        Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, y], Subscript[q, y], \[Tau]] + 
      107*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      854*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(1920*OverTilde[m]*Subscript[W, y]^4) + 
  (EnxEny*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (107*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       1280*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       1280*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
       107*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       854*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2))])/(1920*Subscript[c0, x]^2*Subscript[W, y]^4*
    Subscript[\[Beta], x]^2) - (\[CapitalOmega]^2*Subscript[c0, y]^2*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], y]^2*
    tauLock[se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       (89*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        1707*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        224*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      320*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]*
       (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
      320*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
      ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       (89*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        1707*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        224*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      2*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (169*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        2187*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        304*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(640*(1 + OverTilde[m])^3*Subscript[W, y]^4) + 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, y]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       (53*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 - 
        1921*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
        352*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 - 
      320*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]*
       (5*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        38*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        5*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] - 
      320*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       (5*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        38*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        5*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
      ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       (53*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 - 
        1921*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
        352*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 - 
      2*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (347*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        4961*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        752*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(1920*(1 + OverTilde[m])*Subscript[W, y]^4) + 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, y]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       (107*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        1601*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        512*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      1280*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]*
       (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        10*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
      1280*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
       (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        10*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
      ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       (107*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        1601*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        512*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      2*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (427*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        4801*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        832*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(7680*Subscript[W, y]^4) + 
  (2*EnYSq*OverTilde[m]^3*tauLock[ce[Subscript[a, y], Subscript[q, y], 
       \[Tau]]*se[Subscript[a, y], Subscript[q, y], \[Tau]]*
      Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + 3*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(3*(1 + OverTilde[m])^3*Subscript[W, y]^4) + 
  (OverTilde[m]^3*Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(9*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         4*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (4*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 9*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(15*(1 + OverTilde[m])^4*Subscript[W, y]^4) - 
  (EnYSq*OverTilde[m]^2*tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
      se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, y], Subscript[q, y], \[Tau]]*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (24*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 23*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (23*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 24*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(6*(1 + OverTilde[m])^3*Subscript[W, y]^4) + 
  (Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (4480*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (2241*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
           Subscript[q, y], \[Tau]]^2) + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + 2241*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(960*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, y]^4) + (EnxEny*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (4480*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (2241*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
           Subscript[q, y], \[Tau]]^2) + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + 2241*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(960*(1 + OverTilde[m])^2*Subscript[c0, x]^2*
    Subscript[W, y]^4*Subscript[\[Beta], x]^2) + 
  (OverTilde[m]^3*Subscript[c0, y]^2*Subscript[En, y]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (12800*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (9621*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2 + 3221*Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2) + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (3221*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2 + 9621*Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2))])/(1920*(1 + OverTilde[m])^4*
    Subscript[W, y]^4) + (EnYSq*OverTilde[m]^3*
    tauLock[-6*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      6*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^4 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         4) + ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       (-6*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^4)])/(6*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (EnYSq*OverTilde[m]^2*tauLock[
     9*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^4 + 
      13*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^4 + 
      24*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^4 + 
        3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
         Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^4)])/(12*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (EnYSq*OverTilde[m]^4*tauLock[
     12*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (14*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          4 + 33*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], 
           Subscript[q, y], \[Tau]]^2 + 
        14*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
          4) + ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       (144*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          4 + 48*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], 
           Subscript[q, y], \[Tau]]^2 + 
        19*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
          4) + 3*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
       (3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          4 + 16*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], 
           Subscript[q, y], \[Tau]]^2 + 
        48*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
          4)])/(120*(1 + OverTilde[m])^4*Subscript[W, y]^4) + 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, y]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (640*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*
        (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         46*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (2241*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2) + 
         64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (54*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 19*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (24003*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 9283*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)) + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (64*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (19*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 54*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
            2 + 2241*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (9283*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 24003*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)))])/(3840*(1 + OverTilde[m])^2*
    Subscript[W, y]^4) + 
  (((Subscript[c0, y]^4*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^4)/(OverTilde[m]*Subscript[c0, z]^2*
       Subscript[\[Beta], z]^2) + (Subscript[c0, y]^4*Subscript[En, z]*
       Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^4)/
      (OverTilde[m]*(1 + OverTilde[m])^4*Subscript[c0, z]^2*
       Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (10*Subscript[W, y]^4) - 
  (2*((Subscript[c0, y]^4*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^4)/(OverTilde[m]*(1 + OverTilde[m])^3*
       Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (Subscript[c0, y]^4*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^4)/(OverTilde[m]*(1 + OverTilde[m])*
       Subscript[c0, z]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (5*Subscript[W, y]^4) + (9*OverTilde[m]^3*Subscript[c0, y]^4*
    Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (10*(1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[W, y]^4*
    Subscript[\[Beta], z]^2) + (3*Subscript[c0, y]^4*Subscript[En, z]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (5*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[c0, z]^2*Subscript[W, y]^4*
    Subscript[\[Beta], z]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], y]^4)/(Subscript[c0, z]^2*Subscript[\[Beta], z]^
        2) + (\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[En, z]*
       Subscript[m, i]*Subscript[\[Beta], y]^4)/((1 + OverTilde[m])^4*
       Subscript[c0, z]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (40*Subscript[W, y]^4) - 
  (((\[CapitalOmega]^2*Subscript[c0, y]^4*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], y]^4)/((1 + OverTilde[m])^3*Subscript[c0, z]^2*
       Subscript[\[Beta], z]^2) + (\[CapitalOmega]^2*Subscript[c0, y]^4*
       Subscript[En, z]*Subscript[m, i]*Subscript[\[Beta], y]^4)/
      ((1 + OverTilde[m])*Subscript[c0, z]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (10*Subscript[W, y]^4) + (3*\[CapitalOmega]^2*Subscript[c0, y]^4*
    Subscript[En, z]*Subscript[m, i]*Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (20*(1 + OverTilde[m])^2*Subscript[c0, z]^2*Subscript[W, y]^4*
    Subscript[\[Beta], z]^2) + 
  (((EnxEnz*Subscript[c0, y]^4*Subscript[\[Beta], y]^4)/
      (Subscript[c0, x]^2*Subscript[c0, z]^2*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], z]^2) + (EnxEnz*Subscript[c0, y]^4*
       Subscript[\[Beta], y]^4)/((1 + OverTilde[m])^4*Subscript[c0, x]^2*
       Subscript[c0, z]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (10*Subscript[W, y]^4) - 
  (2*((EnxEnz*Subscript[c0, y]^4*Subscript[\[Beta], y]^4)/
      ((1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2) + 
     (EnxEnz*Subscript[c0, y]^4*Subscript[\[Beta], y]^4)/
      ((1 + OverTilde[m])*Subscript[c0, x]^2*Subscript[c0, z]^2*
       Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (5*Subscript[W, y]^4) + (3*EnxEnz*Subscript[c0, y]^4*
    Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (5*(1 + OverTilde[m])^2*Subscript[c0, x]^2*Subscript[c0, z]^2*
    Subscript[W, y]^4*Subscript[\[Beta], x]^2*Subscript[\[Beta], z]^2) + 
  (3*((EnyEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      (Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (EnyEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (5*Subscript[W, y]^4) - 
  (12*((EnyEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[\[Beta], z]^2) + 
     (EnyEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])*Subscript[c0, z]^2*Subscript[\[Beta], z]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (5*Subscript[W, y]^4) + (3*EnyEnz*Subscript[c0, y]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       2*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (5*(1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[W, y]^4*
    Subscript[\[Beta], z]^2) + (EnyEnz*Subscript[c0, y]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(4*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
       4*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       13*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (15*Subscript[c0, z]^2*Subscript[W, y]^4*Subscript[\[Beta], z]^2) - 
  (EnyEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(7*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
       7*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       19*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (5*(1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[W, y]^4*
    Subscript[\[Beta], z]^2) - (EnyEnz*Subscript[c0, y]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(11*se[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       50*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       50*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
       11*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       47*ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (15*(1 + OverTilde[m])*Subscript[c0, z]^2*Subscript[W, y]^4*
    Subscript[\[Beta], z]^2) + (EnyEnz*Subscript[c0, y]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (70*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(54*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         19*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (19*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 54*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))*(Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^2 + Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (15*(1 + OverTilde[m])^2*Subscript[c0, z]^2*Subscript[W, y]^4*
    Subscript[\[Beta], z]^2) + (3*EnZSq*OverTilde[m]^4*Subscript[c0, y]^4*
    Subscript[\[Beta], y]^4*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)^
       2])/(40*(1 + OverTilde[m])^4*Subscript[c0, z]^4*Subscript[W, y]^4*
    Subscript[\[Beta], z]^4), 
 (OverTilde[m]*Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      se[Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   ((1 + OverTilde[m])^2*Subscript[W, y]^2) + 
  (13*OverTilde[m]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
    Subscript[T, b]^2*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (20*(1 + OverTilde[m])^4*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (41*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
    Subscript[T, b]^2*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (10*OverTilde[m]^2*(1 + OverTilde[m])^2*Subscript[W, y]^2*
    Subscript[W, z]^2) + 
  (41*((Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
       Subscript[T, b]^2*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      OverTilde[m]^2 + (Subscript[c0, y]^2*Subscript[c0, z]^2*
       Subscript[k, b]^2*Subscript[T, b]^2*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]^2*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (60*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (41*((Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
       Subscript[T, b]^2*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]^2*(1 + OverTilde[m])^3) + 
     (Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]^2*
       Subscript[T, b]^2*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]^2*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (15*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (\[CapitalOmega]^2*OverTilde[m]^2*Subscript[c0, y]^2*Subscript[En, z]*
    Subscript[m, i]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2)])/
   (16*(1 + OverTilde[m])^2*Subscript[W, y]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
    Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       27*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[W, y]^2*
    Subscript[W, z]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       27*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (240*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       27*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (60*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
    Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (13*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       34*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       43*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[W, y]^2*
    Subscript[W, z]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (13*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       34*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       43*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (240*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[k, b]*
       Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (13*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       34*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       43*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (60*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (\[CapitalOmega]^4*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[m, i]^2*
    Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (160*(1 + OverTilde[m])^2*Subscript[W, y]^2*Subscript[W, z]^2) + 
  ((\[CapitalOmega]^4*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[m, i]^2*
      Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2 + 
     (\[CapitalOmega]^4*Subscript[c0, y]^2*Subscript[c0, z]^2*
       Subscript[m, i]^2*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (960*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (((\[CapitalOmega]^4*Subscript[c0, y]^2*Subscript[c0, z]^2*
       Subscript[m, i]^2*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      (1 + OverTilde[m])^3 + (\[CapitalOmega]^4*Subscript[c0, y]^2*
       Subscript[c0, z]^2*Subscript[m, i]^2*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       6*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (240*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (EnxEnz*OverTilde[m]^2*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (4*(1 + OverTilde[m])^2*Subscript[c0, x]^2*Subscript[W, y]^2*
    Subscript[\[Beta], x]^2) + (2*Subscript[c0, y]^2*Subscript[c0, z]^2*
    Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^2*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (OverTilde[m]*(1 + OverTilde[m])^2*Subscript[c0, x]^2*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], x]^2) + 
  (((Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*
       Subscript[T, b]*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]*Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*
       Subscript[T, b]*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]*(1 + OverTilde[m])^4*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (3*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (4*((Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[En, x]*Subscript[k, b]*
       Subscript[T, b]*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]*(1 + OverTilde[m])^3*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2) + (Subscript[c0, y]^2*Subscript[c0, z]^2*
       Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      (OverTilde[m]*(1 + OverTilde[m])*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (3*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[En, x]*
    Subscript[m, i]*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       7*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (40*(1 + OverTilde[m])^2*Subscript[c0, x]^2*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], x]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[En, x]*
       Subscript[m, i]*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      (Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*
       Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/((1 + OverTilde[m])^4*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       7*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (240*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*Subscript[En, x]*
       Subscript[m, i]*Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[c0, z]^2*
       Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], y]^2*
       Subscript[\[Beta], z]^2)/((1 + OverTilde[m])*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       7*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (60*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (EnXSq*OverTilde[m]^4*Subscript[c0, y]^2*Subscript[c0, z]^2*
    Subscript[\[Beta], y]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)^
       2])/(40*(1 + OverTilde[m])^4*Subscript[c0, x]^4*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], x]^4) - 
  (EnYSq*OverTilde[m]^3*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   (6*(1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], y]^2) + 
  (3*EnyEnz*OverTilde[m]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (4*(1 + OverTilde[m])^2*Subscript[W, y]^2) + 
  (17*((Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (30*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (7*((EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      (Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (60*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (EnYSq*OverTilde[m]^2*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
      se[Subscript[a, y], Subscript[q, y], \[Tau]]*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], y]^2) + 
  (EnYSq*OverTilde[m]^3*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
      se[Subscript[a, y], Subscript[q, y], \[Tau]]*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
      Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (6*(1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], y]^2) + 
  ((EnyEnz/(1 + OverTilde[m])^2 + (EnyEnz*OverTilde[m])/(1 + OverTilde[m])^2)*
    tauLock[se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
      ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2])/
   Subscript[W, y]^2 + (3*Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(5*OverTilde[m]*(1 + OverTilde[m])^4*Subscript[W, y]^2*
    Subscript[W, z]^2) + (3*\[CapitalOmega]^2*Subscript[c0, z]^2*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
      (se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(20*(1 + OverTilde[m])^4*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (2*Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (2*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       5*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 2*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(15*OverTilde[m]*Subscript[W, y]^2*
    Subscript[W, z]^2) + (\[CapitalOmega]^2*Subscript[c0, z]^2*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
      (2*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       5*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 2*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(30*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (19*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 19*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(10*OverTilde[m]*(1 + OverTilde[m])^3*
    Subscript[W, y]^2*Subscript[W, z]^2) - 
  (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, y]*Subscript[m, i]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
      (19*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 19*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(40*(1 + OverTilde[m])^3*Subscript[W, y]^2*
    Subscript[W, z]^2) - (Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (37*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       70*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 37*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(30*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, y]^2*
    Subscript[W, z]^2) - (\[CapitalOmega]^2*Subscript[c0, z]^2*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
      (37*se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       70*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + 37*ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2)])/(120*(1 + OverTilde[m])*Subscript[W, y]^2*
    Subscript[W, z]^2) + 
  (3*((Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(5*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (12*((Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
         2)])/(5*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (EnYSq*OverTilde[m]^2*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2) + ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          2 + 3*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(24*(1 + OverTilde[m])^4*Subscript[c0, y]^2*
    Subscript[W, y]^2*Subscript[W, z]^2*Subscript[\[Beta], y]^2) - 
  (((EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(14*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         9*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (9*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 14*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(30*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (EnxEny*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(21*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         11*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 21*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(30*(1 + OverTilde[m])^2*Subscript[c0, x]^2*
    Subscript[W, y]^2*Subscript[W, z]^2*Subscript[\[Beta], x]^2) + 
  (2*Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(27*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         17*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 27*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(15*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, y]^2*Subscript[W, z]^2) + 
  (Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (50*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(51*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         26*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (26*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 51*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(15*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, y]^2*Subscript[W, z]^2) - 
  (((Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, z]^2*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (50*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, y], 
         Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]] + ce[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(68*Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         43*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (43*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 68*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))])/(30*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (EnYSq*OverTilde[m]^2*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
           \[Tau]]^2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
          4 + 3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2))])/(24*(1 + OverTilde[m])^2*
    Subscript[c0, y]^2*Subscript[W, y]^2*Subscript[W, z]^2*
    Subscript[\[Beta], y]^2) + (EnYSq*OverTilde[m]^4*Subscript[c0, z]^2*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (18*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         3*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           4) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 
         18*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           4))])/(120*(1 + OverTilde[m])^4*Subscript[c0, y]^2*
    Subscript[W, y]^2*Subscript[W, z]^2*Subscript[\[Beta], y]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], z]^2)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], z]^2)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (10*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*(Derivative[0, 1][Subscript[rf, x]][
           Subscript[g, x], \[Tau]]^2 + 4*Derivative[0, 1][Subscript[rf, z]][
            Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (72*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (14*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 9*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         2*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (27*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)) + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (72*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (9*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 14*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (34*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 54*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)))])/(120*Subscript[W, y]^2*
    Subscript[W, z]^2) + (\[CapitalOmega]^2*Subscript[c0, z]^2*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*se[Subscript[a, y], 
         Subscript[q, y], \[Tau]]*(Derivative[0, 1][Subscript[rf, x]][
           Subscript[g, x], \[Tau]]^2 + 
         4*(Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
           Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))*
        Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]] + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (21*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 11*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         4*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (27*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (81*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 41*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)) + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 21*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         4*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 27*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (41*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
              \[Tau]]^2 + 81*Derivative[0, 0, 1][se][Subscript[a, y], 
              Subscript[q, y], \[Tau]]^2)))])/(120*(1 + OverTilde[m])^2*
    Subscript[W, y]^2*Subscript[W, z]^2) + 
  ((\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, y]*Subscript[m, i]*
      Subscript[\[Beta], z]^2 + (\[CapitalOmega]^2*Subscript[c0, z]^2*
       Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], z]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
            2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2) + 9*(4*Derivative[0, 1][Subscript[rf, y]][
              Subscript[g, y], \[Tau]]^2*Derivative[0, 0, 1][ce][
              Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
           3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
            (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
               \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[
                q, y], \[Tau]]^2))) + se[Subscript[a, y], Subscript[q, y], 
          \[Tau]]^2*(7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], 
            \[Tau]]^2*(Derivative[0, 0, 1][ce][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][
             Subscript[a, y], Subscript[q, y], \[Tau]]^2) + 
         9*(4*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
            Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^
             2 + 3*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], 
              \[Tau]]^2*(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[
                q, y], \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
               Subscript[q, y], \[Tau]]^2))))])/(240*Subscript[W, y]^2*
    Subscript[W, z]^2) - (8*Subscript[c0, y]^2*Subscript[En, z]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, z], Subscript[q, z], \[Tau]]])/
   (3*OverTilde[m]*(1 + OverTilde[m])^3*Subscript[W, y]^2*
    Subscript[W, z]^2) - (EnZSq*OverTilde[m]^3*Subscript[c0, y]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2])/
   (6*(1 + OverTilde[m])^4*Subscript[c0, z]^2*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], z]^2) - 
  (EnZSq*OverTilde[m]^2*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, z], Subscript[q, z], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (3*(1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], z]^2) + 
  (EnZSq*OverTilde[m]^3*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
      (ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, z], Subscript[q, z], \[Tau]]*
      (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2)])/
   (6*(1 + OverTilde[m])^3*Subscript[c0, z]^2*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], z]^2) + 
  (7*Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(6*OverTilde[m]*(1 + OverTilde[m])^4*Subscript[W, y]^2*
    Subscript[W, z]^2) - (10*Subscript[c0, y]^2*Subscript[En, z]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(3*OverTilde[m]*(1 + OverTilde[m])^3*Subscript[W, y]^2*
    Subscript[W, z]^2) + 
  (7*((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], y]^2)/(1 + OverTilde[m])^4 + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], y]^2)/(1 + OverTilde[m])^2)*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(240*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (3*\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       4*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(80*(1 + OverTilde[m])^4*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (7*((EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^2*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(60*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (2*(EnyEnz/(1 + OverTilde[m])^2 + EnyEnz/(1 + OverTilde[m]))*
    tauLock[ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
      se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, y], Subscript[q, y], \[Tau]]*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(3*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (9*EnyEnz*tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(20*(1 + OverTilde[m])^4*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (3*Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       5*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(10*OverTilde[m]*Subscript[W, y]^2*
    Subscript[W, z]^2) - 
  (3*EnyEnz*tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       5*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(10*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (3*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       20*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 3*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(15*(1 + OverTilde[m])*Subscript[c0, x]^2*
    Subscript[W, y]^2*Subscript[W, z]^2*Subscript[\[Beta], x]^2) - 
  (EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (4*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       15*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 4*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*Subscript[c0, x]^2*Subscript[W, y]^2*
    Subscript[W, z]^2*Subscript[\[Beta], x]^2) + 
  (Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (4*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       35*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 4*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*OverTilde[m]*Subscript[W, y]^2*
    Subscript[W, z]^2) - (EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (9*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 9*ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*(1 + OverTilde[m])^3*Subscript[c0, x]^2*
    Subscript[W, y]^2*Subscript[W, z]^2*Subscript[\[Beta], x]^2) + 
  (Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (11*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       130*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       11*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(30*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, y]^2*
    Subscript[W, z]^2) - (Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (31*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       110*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       31*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(30*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, y]^2*
    Subscript[W, z]^2) + 
  (7*((Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/OverTilde[m] + 
     (Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(6*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (14*((Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], y]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(3*Subscript[W, y]^2*Subscript[W, z]^2) + 
  ((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
      Subscript[\[Beta], y]^2 + (\[CapitalOmega]^2*Subscript[c0, y]^2*
       Subscript[En, z]*Subscript[m, i]*Subscript[\[Beta], y]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(240*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (((\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], y]^2)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], y]^2)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       27*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       36*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(60*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (7*((EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      (Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(60*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (7*((EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2)/
      ((1 + OverTilde[m])*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(15*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (9*(EnyEnz + EnyEnz/(1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(20*Subscript[W, y]^2*Subscript[W, z]^2) - 
  ((EnyEnz/(1 + OverTilde[m])^3 + EnyEnz/(1 + OverTilde[m]))*
    tauLock[(20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
        se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, y], Subscript[q, y], \[Tau]] + 
       ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (27*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 17*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2) + se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
        (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 27*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2))*(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(15*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (7*EnxEnz*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (3*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       5*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + 3*se[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2)])/(30*(1 + OverTilde[m])^2*Subscript[c0, x]^2*
    Subscript[W, y]^2*Subscript[W, z]^2*Subscript[\[Beta], x]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         11*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
         37*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*(4*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 
         13*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         7*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (6*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         11*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
         37*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(120*(1 + OverTilde[m])*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (4*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         9*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
         8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
       5*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*(3*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 9*Derivative[0, 1][Subscript[rf, y]][
            Subscript[g, y], \[Tau]]^2 + 4*Derivative[0, 1][Subscript[rf, z]][
            Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (4*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         9*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 - 
         8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(120*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (9*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         34*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         57*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*(Derivative[0, 1][Subscript[rf, x]][
           Subscript[g, x], \[Tau]]^2 + 4*Derivative[0, 1][Subscript[rf, y]][
            Subscript[g, y], \[Tau]]^2 + 3*Derivative[0, 1][Subscript[rf, z]][
            Subscript[g, z], \[Tau]]^2)*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (9*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
         34*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         57*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(120*(1 + OverTilde[m])^3*Subscript[W, y]^2*
    Subscript[W, z]^2) + (EnZSq*OverTilde[m]^2*Subscript[c0, y]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2) + ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + 3*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2))])/(24*(1 + OverTilde[m])^4*Subscript[c0, z]^2*
    Subscript[W, y]^2*Subscript[W, z]^2*Subscript[\[Beta], z]^2) + 
  (Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (250*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (162*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2 + 37*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2) + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (37*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 162*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2))])/(60*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, y]^2*Subscript[W, z]^2) + 
  (Subscript[c0, y]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (230*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (258*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2 + 143*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2) + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (143*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2 + 258*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2))])/(60*OverTilde[m]*
    (1 + OverTilde[m])^2*Subscript[W, y]^2*Subscript[W, z]^2) + 
  (EnZSq*OverTilde[m]^2*Subscript[c0, y]^2*Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2) + se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          4 + 3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2))])/(24*(1 + OverTilde[m])^2*
    Subscript[c0, z]^2*Subscript[W, y]^2*Subscript[W, z]^2*
    Subscript[\[Beta], z]^2) + 
  (EnyEnz*tauLock[-60*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, y], Subscript[q, y], \[Tau]]*(Subscript[W, z]^2 + 
        2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
          Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
          Subscript[q, z], \[Tau]]) + 
      ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2) - 10*ce[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*se[Subscript[a, z], Subscript[q, z], 
          \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
          \[Tau]]*(13*Derivative[0, 0, 1][ce][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2 + 7*Derivative[0, 0, 1][se][
             Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (11*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2)*Derivative[0, 0, 1][se][
           Subscript[a, z], Subscript[q, z], \[Tau]]^2) + 
      se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + 11*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2) - 10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
         se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, z], Subscript[q, z], \[Tau]]*
         (7*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
            2 + 13*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2)*Derivative[0, 0, 1][se][Subscript[a, z], 
          Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2*(Derivative[0, 0, 1][ce][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2 + 11*Derivative[0, 0, 1][se][
             Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2)])/(30*(1 + OverTilde[m])*Subscript[W, y]^2*Subscript[W, z]^2) - 
  (EnyEnz*tauLock[20*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, y], Subscript[q, y], \[Tau]]*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2) + ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2 + 7*Derivative[0, 0, 1][se][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2) + 20*ce[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*se[Subscript[a, z], Subscript[q, z], 
          \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
          \[Tau]]*(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
            Subscript[q, y], \[Tau]]^2)*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]] + 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (17*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2 + 7*Derivative[0, 0, 1][se][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2)*Derivative[0, 0, 1][se][
           Subscript[a, z], Subscript[q, z], \[Tau]]^2) + 
      se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (7*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
            2 + 17*Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2) + 20*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
         se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, z], Subscript[q, z], \[Tau]]*
         (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^
           2 + Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], 
            \[Tau]]^2)*Derivative[0, 0, 1][se][Subscript[a, z], 
          Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2*(7*Derivative[0, 0, 1][ce][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2 + 17*Derivative[0, 0, 1][se][
             Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2)])/(15*(1 + OverTilde[m])^3*Subscript[W, y]^2*
    Subscript[W, z]^2) + (EnZSq*OverTilde[m]^4*Subscript[c0, y]^2*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (18*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2 + 
         3*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           4) + se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           4 + 11*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2 + 
         18*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           4))])/(120*(1 + OverTilde[m])^4*Subscript[c0, z]^2*
    Subscript[W, y]^2*Subscript[W, z]^2*Subscript[\[Beta], z]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, y]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], y]^2*
    tauLock[(ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       se[Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*(7*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 
         25*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         16*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (42*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^
           2*(27*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (162*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 37*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2)) + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (42*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^
           2*(17*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 27*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (37*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 162*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2)))])/(240*(1 + OverTilde[m])^2*
    Subscript[W, y]^2*Subscript[W, z]^2) + 
  (EnyEnz*tauLock[80*ce[Subscript[a, y], Subscript[q, y], \[Tau]]*
       se[Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, y], Subscript[q, y], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, y], Subscript[q, y], \[Tau]]*
       (2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + 3*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
         se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]] + 
        2*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2) + ce[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
          Subscript[q, z], \[Tau]]*
         (25*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2 + 13*Derivative[0, 0, 1][se][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2)*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]] + 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
           (82*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2) + 
          Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
           (162*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 37*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2)) + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
           (17*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 82*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2) + 
          Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
           (37*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 162*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2))) + 
      se[Subscript[a, y], Subscript[q, y], \[Tau]]^2*
       (10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
          Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
          Subscript[q, z], \[Tau]]*
         (13*Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
             \[Tau]]^2 + 25*Derivative[0, 0, 1][se][Subscript[a, y], 
             Subscript[q, y], \[Tau]]^2)*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]] + 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
           (82*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 17*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2) + 
          Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
           (162*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 37*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2)) + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
           (17*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 82*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2) + 
          Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2*
           (37*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
               \[Tau]]^2 + 162*Derivative[0, 0, 1][se][Subscript[a, z], 
               Subscript[q, z], \[Tau]]^2)))])/(60*(1 + OverTilde[m])^2*
    Subscript[W, y]^2*Subscript[W, z]^2), 
 EnZSq + (4*OverTilde[m]^2*Subscript[c0, z]^4*Subscript[k, b]^2*
    Subscript[T, b]^2*Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2])/
   ((1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (\[CapitalOmega]^2*OverTilde[m]^3*Subscript[c0, z]^4*Subscript[k, b]*
    Subscript[m, i]*Subscript[T, b]*Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (3*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*(1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (3*\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[k, b]*Subscript[m, i]*
    Subscript[T, b]*Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (20*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[W, z]^4) + 
  (((\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[k, b]*Subscript[m, i]*
       Subscript[T, b]*Subscript[\[Beta], z]^4)/OverTilde[m] + 
     (\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[k, b]*Subscript[m, i]*
       Subscript[T, b]*Subscript[\[Beta], z]^4)/(OverTilde[m]*
       (1 + OverTilde[m])^4))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (40*Subscript[W, z]^4) - 
  (((\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[k, b]*Subscript[m, i]*
       Subscript[T, b]*Subscript[\[Beta], z]^4)/(OverTilde[m]*
       (1 + OverTilde[m])^3) + (\[CapitalOmega]^2*Subscript[c0, z]^4*
       Subscript[k, b]*Subscript[m, i]*Subscript[T, b]*
       Subscript[\[Beta], z]^4)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (10*Subscript[W, z]^4) + (3*\[CapitalOmega]^2*OverTilde[m]^3*
    Subscript[c0, z]^4*Subscript[k, b]*Subscript[m, i]*Subscript[T, b]*
    Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)])/
   (20*(1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (3*\[CapitalOmega]^4*Subscript[c0, z]^4*Subscript[m, i]^2*
    Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       12*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       16*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       2*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (160*(1 + OverTilde[m])^2*Subscript[W, z]^4) + 
  ((\[CapitalOmega]^4*Subscript[c0, z]^4*Subscript[m, i]^2*
      Subscript[\[Beta], z]^4 + (\[CapitalOmega]^4*Subscript[c0, z]^4*
       Subscript[m, i]^2*Subscript[\[Beta], z]^4)/(1 + OverTilde[m])^4)*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       12*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       16*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       2*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (320*Subscript[W, z]^4) - 
  (((\[CapitalOmega]^4*Subscript[c0, z]^4*Subscript[m, i]^2*
       Subscript[\[Beta], z]^4)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^4*Subscript[c0, z]^4*Subscript[m, i]^2*
       Subscript[\[Beta], z]^4)/(1 + OverTilde[m]))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^4 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^4 + 
       12*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
        Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2 + 
       16*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^4 + 
       2*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
         6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2))])/
   (80*Subscript[W, z]^4) - 
  (EnZSq*OverTilde[m]^2*tauLock[se[Subscript[a, z], Subscript[q, z], \[Tau]]^
       4*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
       4])/(6*(1 + OverTilde[m])^2*Subscript[W, z]^4) - 
  (3*((EnZSq*OverTilde[m])/(1 + OverTilde[m])^4 + (EnZSq*OverTilde[m]^2)/
      (1 + OverTilde[m])^4 + (EnZSq*OverTilde[m]^3)/(1 + OverTilde[m])^4)*
    tauLock[se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
      Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^4])/
   (2*Subscript[W, z]^4) + (9*OverTilde[m]^3*Subscript[c0, z]^4*
    Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (10*(1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[W, z]^4*
    Subscript[\[Beta], x]^2) + (3*Subscript[c0, z]^4*Subscript[En, x]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (5*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[c0, x]^2*Subscript[W, z]^4*
    Subscript[\[Beta], x]^2) + 
  (((Subscript[c0, z]^4*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^4)/(OverTilde[m]*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2) + (Subscript[c0, z]^4*Subscript[En, x]*
       Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], z]^4)/
      (OverTilde[m]*(1 + OverTilde[m])^4*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (10*Subscript[W, z]^4) - 
  (2*((Subscript[c0, z]^4*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^4)/(OverTilde[m]*(1 + OverTilde[m])^3*
       Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (Subscript[c0, z]^4*Subscript[En, x]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^4)/(OverTilde[m]*(1 + OverTilde[m])*
       Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (5*Subscript[W, z]^4) + (3*\[CapitalOmega]^2*Subscript[c0, z]^4*
    Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (3*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (20*(1 + OverTilde[m])^2*Subscript[c0, x]^2*Subscript[W, z]^4*
    Subscript[\[Beta], x]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], z]^4)/(Subscript[c0, x]^2*Subscript[\[Beta], x]^
        2) + (\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[En, x]*
       Subscript[m, i]*Subscript[\[Beta], z]^4)/((1 + OverTilde[m])^4*
       Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (3*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (40*Subscript[W, z]^4) - 
  (((\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[En, x]*Subscript[m, i]*
       Subscript[\[Beta], z]^4)/((1 + OverTilde[m])^3*Subscript[c0, x]^2*
       Subscript[\[Beta], x]^2) + (\[CapitalOmega]^2*Subscript[c0, z]^4*
       Subscript[En, x]*Subscript[m, i]*Subscript[\[Beta], z]^4)/
      ((1 + OverTilde[m])*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (3*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)])/
   (10*Subscript[W, z]^4) + (3*EnXSq*OverTilde[m]^4*Subscript[c0, z]^4*
    Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)^
       2])/(40*(1 + OverTilde[m])^4*Subscript[c0, x]^4*Subscript[W, z]^4*
    Subscript[\[Beta], x]^4) + (7*OverTilde[m]^3*Subscript[c0, z]^4*
    Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (10*(1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[W, z]^4*
    Subscript[\[Beta], y]^2) + (9*Subscript[c0, z]^4*Subscript[En, y]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*OverTilde[m]*(1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[W, z]^4*
    Subscript[\[Beta], y]^2) + 
  (3*((Subscript[c0, z]^4*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^4)/(OverTilde[m]*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2) + (Subscript[c0, z]^4*Subscript[En, y]*
       Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], z]^4)/
      (OverTilde[m]*(1 + OverTilde[m])^4*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (10*Subscript[W, z]^4) - 
  (6*((Subscript[c0, z]^4*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^4)/(OverTilde[m]*(1 + OverTilde[m])^3*
       Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (Subscript[c0, z]^4*Subscript[En, y]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^4)/(OverTilde[m]*(1 + OverTilde[m])*
       Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*Subscript[W, z]^4) + (3*\[CapitalOmega]^2*Subscript[c0, z]^4*
    Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (20*(1 + OverTilde[m])^2*Subscript[c0, y]^2*Subscript[W, z]^4*
    Subscript[\[Beta], y]^2) + 
  (((\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], z]^4)/(Subscript[c0, y]^2*Subscript[\[Beta], y]^
        2) + (\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[En, y]*
       Subscript[m, i]*Subscript[\[Beta], z]^4)/((1 + OverTilde[m])^4*
       Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (40*Subscript[W, z]^4) - 
  (((\[CapitalOmega]^2*Subscript[c0, z]^4*Subscript[En, y]*Subscript[m, i]*
       Subscript[\[Beta], z]^4)/((1 + OverTilde[m])^3*Subscript[c0, y]^2*
       Subscript[\[Beta], y]^2) + (\[CapitalOmega]^2*Subscript[c0, z]^4*
       Subscript[En, y]*Subscript[m, i]*Subscript[\[Beta], z]^4)/
      ((1 + OverTilde[m])*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       3*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (10*Subscript[W, z]^4) + (3*EnxEny*Subscript[c0, z]^4*
    Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*(1 + OverTilde[m])^2*Subscript[c0, x]^2*Subscript[c0, y]^2*
    Subscript[W, z]^4*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2) + 
  (((EnxEny*Subscript[c0, z]^4*Subscript[\[Beta], z]^4)/
      (Subscript[c0, x]^2*Subscript[c0, y]^2*Subscript[\[Beta], x]^2*
       Subscript[\[Beta], y]^2) + (EnxEny*Subscript[c0, z]^4*
       Subscript[\[Beta], z]^4)/((1 + OverTilde[m])^4*Subscript[c0, x]^2*
       Subscript[c0, y]^2*Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (10*Subscript[W, z]^4) - 
  (2*((EnxEny*Subscript[c0, z]^4*Subscript[\[Beta], z]^4)/
      ((1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[c0, y]^2*
       Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2) + 
     (EnxEny*Subscript[c0, z]^4*Subscript[\[Beta], z]^4)/
      ((1 + OverTilde[m])*Subscript[c0, x]^2*Subscript[c0, y]^2*
       Subscript[\[Beta], x]^2*Subscript[\[Beta], y]^2))*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)])/
   (5*Subscript[W, z]^4) + (3*EnYSq*OverTilde[m]^4*Subscript[c0, z]^4*
    Subscript[\[Beta], z]^4*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)^2*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)^
       2])/(40*(1 + OverTilde[m])^4*Subscript[c0, y]^4*Subscript[W, z]^4*
    Subscript[\[Beta], y]^4) - 
  (3*((EnZSq*OverTilde[m])/(1 + OverTilde[m])^4 + (EnZSq*OverTilde[m]^2)/
      (1 + OverTilde[m])^4 + (EnZSq*OverTilde[m]^3)/(1 + OverTilde[m])^4 + 
     (EnZSq*OverTilde[m]^2)/(1 + OverTilde[m])^2)*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
      se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
      Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2])/
   Subscript[W, z]^4 + (((EnZSq*OverTilde[m]^2)/(1 + OverTilde[m])^4 + 
     (EnZSq*OverTilde[m]^2)/(1 + OverTilde[m])^2)*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^4)*
      Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
      Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2])/
   Subscript[W, z]^4 - (2*EnZSq*OverTilde[m]*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
      Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^4])/
   ((1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (10*OverTilde[m]*Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, z], Subscript[q, z], \[Tau]] - 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]])^2])/
   (3*(1 + OverTilde[m])^4*Subscript[W, z]^4) - 
  (OverTilde[m]^2*Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
          Subscript[a, z], Subscript[q, z], \[Tau]] - 
        ce[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
          Subscript[a, z], Subscript[q, z], \[Tau]])^2])/
   (3*(1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (3*((Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/OverTilde[m] + 
     (Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^4))*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2])/
   (5*Subscript[W, z]^4) - 
  (12*((Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])^3) + 
     (Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
       Subscript[\[Beta], z]^2)/(OverTilde[m]*(1 + OverTilde[m])))*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2])/
   (5*Subscript[W, z]^4) + 
  (3*(\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, z]*Subscript[m, i]*
      Subscript[\[Beta], z]^2 + (\[CapitalOmega]^2*Subscript[c0, z]^2*
       Subscript[En, z]*Subscript[m, i]*Subscript[\[Beta], z]^2)/
      (1 + OverTilde[m])^4)*
    tauLock[(Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(20*Subscript[W, z]^4) - 
  (3*((\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], z]^2)/(1 + OverTilde[m])^3 + 
     (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, z]*Subscript[m, i]*
       Subscript[\[Beta], z]^2)/(1 + OverTilde[m]))*
    tauLock[(Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(5*Subscript[W, z]^4) + 
  (3*((EnxEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      (Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (EnxEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(5*Subscript[W, z]^4) - 
  (12*((EnxEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, x]^2*Subscript[\[Beta], x]^2) + 
     (EnxEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])*Subscript[c0, x]^2*Subscript[\[Beta], x]^2))*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(5*Subscript[W, z]^4) + 
  (3*((EnyEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      (Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (EnyEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^4*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(5*Subscript[W, z]^4) - 
  (12*((EnyEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])^3*Subscript[c0, y]^2*Subscript[\[Beta], y]^2) + 
     (EnyEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2)/
      ((1 + OverTilde[m])*Subscript[c0, y]^2*Subscript[\[Beta], y]^2))*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2)*
      (ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(5*Subscript[W, z]^4) - 
  (EnZSq*OverTilde[m]*tauLock[se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^4 + 
      18*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2])/
   (2*(1 + OverTilde[m])^2*Subscript[W, z]^4) + 
  (13*EnZSq*OverTilde[m]*tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
      ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*se[Subscript[a, z], 
        Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
        Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^3])/(2*(1 + OverTilde[m])^3*
    Subscript[W, z]^4) + (3*EnZSq*OverTilde[m]*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
      ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*se[Subscript[a, z], 
        Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
        Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]]^3])/(2*(1 + OverTilde[m])*
    Subscript[W, z]^4) + (3*Subscript[c0, z]^2*Subscript[En, z]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(5*OverTilde[m]*(1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (3*\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], z]^2*
    tauLock[(Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
       Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
       8*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2))])/(20*(1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (3*EnxEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2))])/(5*(1 + OverTilde[m])^4*Subscript[c0, x]^2*
    Subscript[W, z]^4*Subscript[\[Beta], x]^2) + 
  (3*EnyEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2)*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2))])/(5*(1 + OverTilde[m])^4*Subscript[c0, y]^2*
    Subscript[W, z]^4*Subscript[\[Beta], y]^2) + 
  (Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[4*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, z], Subscript[q, z], \[Tau]] + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*Derivative[0, 0, 1][ce][
        Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, z], Subscript[q, z], \[Tau]] + 
      4*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      13*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(15*OverTilde[m]*Subscript[W, z]^4) + 
  (EnxEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (4*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       4*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       13*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2))])/(15*Subscript[c0, x]^2*Subscript[W, z]^4*
    Subscript[\[Beta], x]^2) + (EnyEnz*Subscript[c0, z]^2*
    Subscript[\[Beta], z]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2)*
      (4*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       4*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       13*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2))])/(15*Subscript[c0, y]^2*Subscript[W, z]^4*
    Subscript[\[Beta], y]^2) - (Subscript[c0, z]^2*Subscript[En, z]*
    Subscript[k, b]*Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[7*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, z], Subscript[q, z], \[Tau]] + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*Derivative[0, 0, 1][ce][
        Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, z], Subscript[q, z], \[Tau]] + 
      7*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      19*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(5*OverTilde[m]*(1 + OverTilde[m])^3*Subscript[W, z]^4) - 
  (EnxEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (7*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       7*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       19*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2))])/(5*(1 + OverTilde[m])^3*Subscript[c0, x]^2*
    Subscript[W, z]^4*Subscript[\[Beta], x]^2) - 
  (EnyEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2)*
      (7*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       7*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       19*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2))])/(5*(1 + OverTilde[m])^3*Subscript[c0, y]^2*
    Subscript[W, z]^4*Subscript[\[Beta], y]^2) - 
  (Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[11*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      50*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
        Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, z], Subscript[q, z], \[Tau]] + 
      50*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*Derivative[0, 0, 1][ce][
        Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
        Subscript[a, z], Subscript[q, z], \[Tau]] + 
      11*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      47*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(15*OverTilde[m]*(1 + OverTilde[m])*Subscript[W, z]^4) - 
  (EnxEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, x], 
         Subscript[q, x], \[Tau]]^2)*
      (11*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       50*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       50*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       11*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       47*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2))])/(15*(1 + OverTilde[m])*Subscript[c0, x]^2*
    Subscript[W, z]^4*Subscript[\[Beta], x]^2) - 
  (EnyEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], 
         \[Tau]]^2 + Derivative[0, 0, 1][se][Subscript[a, y], 
         Subscript[q, y], \[Tau]]^2)*
      (11*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       50*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
         Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
         Subscript[a, z], Subscript[q, z], \[Tau]] + 
       50*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       11*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       47*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2))])/(15*(1 + OverTilde[m])*Subscript[c0, y]^2*
    Subscript[W, z]^4*Subscript[\[Beta], y]^2) + 
  (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], z]^2*
    tauLock[2*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       (2*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        2*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        11*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]*
       (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        10*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        10*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
      2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       (2*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        2*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        11*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       (13*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        13*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        94*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(60*Subscript[W, z]^4) - 
  (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], z]^2*
    tauLock[se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        66*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]*
       (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        6*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
      ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       (7*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        7*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        66*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       (19*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        19*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        162*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(20*(1 + OverTilde[m])^3*Subscript[W, z]^4) - 
  (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], z]^2*
    tauLock[se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       (11*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        11*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        98*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]*
       (5*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        5*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        38*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
      10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^3*
       (5*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        5*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        38*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
      ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       (11*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        11*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        98*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
      ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       (47*Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2 + 
        47*Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2 + 
        386*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
       (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         2)])/(60*(1 + OverTilde[m])*Subscript[W, z]^4) + 
  (OverTilde[m]^3*Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*(9*Derivative[0, 0, 1][ce][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2 + 
         4*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2) + se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (4*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 9*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2))])/(15*(1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (EnZSq*OverTilde[m]^2*tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
      se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, z], Subscript[q, z], \[Tau]]*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (11*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 - 12*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2) + ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (-12*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2 + 11*Derivative[0, 0, 1][se][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2))])/(3*(1 + OverTilde[m])^3*
    Subscript[W, z]^4) + (EnZSq*OverTilde[m]^3*
    tauLock[ce[Subscript[a, z], Subscript[q, z], \[Tau]]*
      se[Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][
       Subscript[a, z], Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][
       Subscript[a, z], Subscript[q, z], \[Tau]]*
      (se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (19*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 12*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2) + ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (12*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 19*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2))])/(6*(1 + OverTilde[m])^3*Subscript[W, z]^4) + 
  (2*OverTilde[m]^3*Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*
    Subscript[T, b]*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (50*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*(36*Derivative[0, 0, 1][ce][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2 + 
         11*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2) + se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (11*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 36*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2))])/(15*(1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (Subscript[c0, z]^2*Subscript[En, z]*Subscript[k, b]*Subscript[T, b]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (70*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*(54*Derivative[0, 0, 1][ce][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2 + 
         19*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2) + se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (19*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 54*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2))])/(15*OverTilde[m]*(1 + OverTilde[m])^2*
    Subscript[W, z]^4) + (EnxEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, x], Subscript[q, x], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, x], Subscript[q, x], \[Tau]]^2)*
      (70*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*(54*Derivative[0, 0, 1][ce][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2 + 
         19*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2) + se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (19*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 54*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2))])/(15*(1 + OverTilde[m])^2*Subscript[c0, x]^2*
    Subscript[W, z]^4*Subscript[\[Beta], x]^2) + 
  (EnyEnz*Subscript[c0, z]^2*Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (Derivative[0, 0, 1][ce][Subscript[a, y], Subscript[q, y], \[Tau]]^2 + 
       Derivative[0, 0, 1][se][Subscript[a, y], Subscript[q, y], \[Tau]]^2)*
      (70*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][ce][Subscript[a, z], 
         Subscript[q, z], \[Tau]]*Derivative[0, 0, 1][se][Subscript[a, z], 
         Subscript[q, z], \[Tau]] + ce[Subscript[a, z], Subscript[q, z], 
          \[Tau]]^2*(54*Derivative[0, 0, 1][ce][Subscript[a, z], 
            Subscript[q, z], \[Tau]]^2 + 
         19*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2) + se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (19*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
           2 + 54*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
            \[Tau]]^2))])/(15*(1 + OverTilde[m])^2*Subscript[c0, y]^2*
    Subscript[W, z]^4*Subscript[\[Beta], y]^2) + 
  (2*EnZSq*OverTilde[m]^2*tauLock[ce[Subscript[a, z], Subscript[q, z], 
        \[Tau]]^2*(-4*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^4 + 
       3*se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          4 + Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^4))])/(3*(1 + OverTilde[m])^4*Subscript[W, z]^4) - 
  (EnZSq*OverTilde[m]^3*tauLock[
     3*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^2 - 
      3*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       (Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^4 + 
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
         4) + ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       (3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^2*
         Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          2 + 7*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^4)])/(3*(1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (EnZSq*OverTilde[m]^4*tauLock[
     2*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       (18*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          4 + 6*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], 
           Subscript[q, z], \[Tau]]^2 - 
        7*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          4) + 6*ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
       (7*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          4 + 9*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], 
           Subscript[q, z], \[Tau]]^2 + 
        7*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          4) + 3*se[Subscript[a, z], Subscript[q, z], \[Tau]]^4*
       (-3*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]^
          4 + 4*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
           \[Tau]]^2*Derivative[0, 0, 1][se][Subscript[a, z], 
           Subscript[q, z], \[Tau]]^2 + 
        12*Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]]^
          4)])/(30*(1 + OverTilde[m])^4*Subscript[W, z]^4) + 
  (\[CapitalOmega]^2*Subscript[c0, z]^2*Subscript[En, z]*Subscript[m, i]*
    Subscript[\[Beta], z]^2*
    tauLock[(ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2 + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2)*
      (10*ce[Subscript[a, z], Subscript[q, z], \[Tau]]*se[Subscript[a, z], 
         Subscript[q, z], \[Tau]]*(7*Derivative[0, 1][Subscript[rf, x]][
            Subscript[g, x], \[Tau]]^2 + 7*Derivative[0, 1][Subscript[rf, y]][
            Subscript[g, y], \[Tau]]^2 + 
         46*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2)*
        Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], \[Tau]]*
        Derivative[0, 0, 1][se][Subscript[a, z], Subscript[q, z], \[Tau]] + 
       ce[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (54*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 19*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (54*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 19*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2) + 
         2*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (216*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 101*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2)) + 
       se[Subscript[a, z], Subscript[q, z], \[Tau]]^2*
        (Derivative[0, 1][Subscript[rf, x]][Subscript[g, x], \[Tau]]^2*
          (19*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 54*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2) + 
         Derivative[0, 1][Subscript[rf, y]][Subscript[g, y], \[Tau]]^2*
          (19*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 54*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2) + 
         2*Derivative[0, 1][Subscript[rf, z]][Subscript[g, z], \[Tau]]^2*
          (101*Derivative[0, 0, 1][ce][Subscript[a, z], Subscript[q, z], 
              \[Tau]]^2 + 216*Derivative[0, 0, 1][se][Subscript[a, z], 
              Subscript[q, z], \[Tau]]^2)))])/(60*(1 + OverTilde[m])^2*
    Subscript[W, z]^4)}

